The Sloan Digital Sky Survey Reverberation Mapping Project: Systematic Investigations of Short-Timescale CIV Broad Absorption Line Variability

We systematically investigate short-timescale ($<$10-day rest-frame) CIV broad absorption-line (BAL) variability to constrain quasar-wind properties and provide insights into BAL-variability mechanisms in quasars. We employ data taken by the Sloan Digital Sky Survey Reverberation Mapping (SDSS-RM) project, as the rapid cadence of these observations provides a novel opportunity to probe BAL variability on shorter rest-frame timescales than have previously been explored. In a sample of 27 quasars with a median of 58 spectral epochs per quasar, we have identified 15 quasars ($55^{+18}_{-14}$%), 19 of 37 CIV BAL troughs ($51^{+15}_{-12}$%), and 54 of 1460 epoch pairs ($3.7 \pm 0.5$%) that exhibit significant CIV BAL equivalent-width variability on timescales of less than 10 days in the quasar rest frame. These frequencies indicate that such variability is common among quasars and BALs, though somewhat rare among epoch pairs. Thus, models describing BALs and their behavior must account for variability on timescales down to less than a day in the quasar rest frame. We also examine a variety of spectral characteristics and find that in some cases, BAL variability is best described by ionization-state changes, while other cases are more consistent with changes in covering fraction or column density. We adopt a simple model to constrain the density and radial distance of two outflows appearing to vary by ionization-state changes, yielding outflow density lower limits consistent with previous work.

==> anc/table4.tex <==
\begin{deluxetable}{ccccrr} 
\tablewidth{0.45\textwidth} 
\tablecaption{\civ \ BAL Measurements per Epoch} 
\tablehead{ 
\colhead{} & 
\colhead{BAL} & 
\colhead{MJD} & 
\colhead{$v_{\rm cent}$} & 
\colhead{} & 
\colhead{$\rm{EW}$} \\ 
\colhead{RM ID} & 
\colhead{ID} & 
\colhead{(days)} & 
\colhead{$\rm{km \ s^{-1}}$} & 
\colhead{$\langle d \rangle$} & 
\colhead{\AA} 
}  
\startdata 
RM\,039    &    A    &      56660.21    &         13250    &          0.65    &          85.7 $\pm$        0.8    \\ 
RM\,039    &    A    &      56664.51    &         13320    &          0.63    &          83.8 $\pm$        1.0    \\ 
RM\,039    &    A    &      56683.48    &         13260    &          0.66    &          88.0 $\pm$        0.8    \\ 
RM\,039    &    A    &      56686.47    &         13230    &          0.66    &          87.6 $\pm$        0.8    \\ 
RM\,039    &    A    &      56696.78    &         13390    &          0.68    &          89.5 $\pm$        0.9    \\ 
RM\,039    &    A    &      56715.39    &         13200    &          0.67    &          88.6 $\pm$        0.7    \\ 
RM\,039    &    A    &      56717.33    &         13440    &          0.65    &          86.1 $\pm$        0.6    \\ 
RM\,039    &    A    &      56720.45    &         13380    &          0.65    &          86.6 $\pm$        0.7    \\ 
RM\,039    &    A    &      56722.39    &         13310    &          0.66    &          87.2 $\pm$        0.5    \\ 
RM\,039    &    A    &      56726.46    &         13270    &          0.63    &          83.6 $\pm$        0.6    \\ 
RM\,039    &    A    &      56739.41    &         13470    &          0.67    &          89.0 $\pm$        0.6    \\ 
RM\,039    &    A    &      56745.28    &         13530    &          0.67    &          89.4 $\pm$        0.6    \\ 
RM\,039    &    A    &      56747.42    &         13850    &          0.65    &          86.4 $\pm$        0.8    \\ 
RM\,039    &    A    &      56749.37    &         13480    &          0.67    &          88.9 $\pm$        0.7    \\ 
RM\,039    &    A    &      56751.34    &         13520    &          0.65    &          86.0 $\pm$        0.7    \\ 
RM\,039    &    A    &      56755.34    &         13560    &          0.67    &          89.1 $\pm$        0.8    \\ 
RM\,039    &    A    &      56768.23    &         13590    &          0.67    &          89.0 $\pm$        0.6    \\ 
RM\,039    &    A    &      56772.23    &         13470    &          0.67    &          88.9 $\pm$        0.5    \\ 
RM\,039    &    A    &      56780.23    &         13540    &          0.69    &          91.5 $\pm$        0.6    \\ 
RM\,039    &    A    &      56782.25    &         13580    &          0.68    &          89.8 $\pm$        0.6    \\ 
RM\,039    &    A    &      56783.25    &         13630    &          0.67    &          89.4 $\pm$        0.7    \\ 
RM\,039    &    A    &      56795.18    &         13630    &          0.70    &          92.4 $\pm$        0.8    \\ 
RM\,039    &    A    &      56799.21    &         13510    &          0.68    &          90.0 $\pm$        0.5    \\ 
RM\,039    &    A    &      56804.19    &         13530    &          0.68    &          90.5 $\pm$        0.7    \\ 
RM\,039    &    A    &      56808.26    &         13340    &          0.68    &          90.0 $\pm$        0.7    \\ 
RM\,039    &    A    &      56813.23    &         13240    &          0.67    &          89.3 $\pm$        0.6    \\ 
RM\,039    &    A    &      57038.49    &         13250    &          0.71    &          94.3 $\pm$        1.1    \\ 
RM\,039    &    A    &      57050.29    &         13180    &          0.68    &          89.6 $\pm$        1.0    \\ 
RM\,039    &    A    &      57067.37    &         12970    &          0.69    &          91.4 $\pm$        0.8    \\ 
RM\,039    &    A    &      57082.47    &         12940    &          0.67    &          88.6 $\pm$        1.0    \\ 
RM\,039    &    A    &      57106.47    &         13100    &          0.65    &          86.2 $\pm$        1.0    \\ 
RM\,039    &    A    &      57159.16    &         13290    &          0.66    &          88.0 $\pm$        0.7    \\ 
RM\,039    &    A    &      57166.16    &         13230    &          0.66    &          88.0 $\pm$        0.7    \\ 
RM\,039    &    A    &      57185.17    &         12830    &          0.67    &          88.4 $\pm$        0.7    \\ 
RM\,039    &    A    &      57195.60    &         12560    &          0.66    &          87.6 $\pm$        0.7    \\ 
RM\,039    &    A    &      57428.45    &         12710    &          0.67    &          88.1 $\pm$        0.9    \\ 
RM\,039    &    A    &      57435.40    &         12550    &          0.65    &          86.1 $\pm$        0.8    \\ 
RM\,039    &    A    &      57451.46    &         12380    &          0.66    &          87.2 $\pm$        0.9    \\ 
RM\,039    &    A    &      57463.40    &         12290    &          0.63    &          83.6 $\pm$        0.8    \\ 
RM\,039    &    A    &      57480.60    &         12520    &          0.65    &          86.2 $\pm$        0.8    \\ 
RM\,039    &    A    &      57492.34    &         12810    &          0.65    &          86.1 $\pm$        0.7    \\ 
RM\,039    &    A    &      57510.32    &         12820    &          0.65    &          86.7 $\pm$        0.7    \\ 
RM\,039    &    A    &      57518.31    &         12490    &          0.63    &          83.5 $\pm$        0.6    \\ 
RM\,039    &    A    &      57543.45    &         12290    &          0.65    &          86.5 $\pm$        0.8    \\ 
RM\,039    &    A    &      57570.20    &         12650    &          0.64    &          85.4 $\pm$        0.7    \\ 
RM\,039    &    A    &      57576.16    &         12560    &          0.63    &          83.7 $\pm$        0.7    \\ 
RM\,039    &    A    &      57780.77    &         13340    &          0.70    &          93.0 $\pm$        0.9    \\ 
RM\,039    &    A    &      57789.44    &         12990    &          0.66    &          87.6 $\pm$        0.9    \\ 
RM\,039    &    A    &      57805.35    &         12630    &          0.64    &          84.6 $\pm$        1.0    \\ 
RM\,039    &    A    &      57817.32    &         12660    &          0.66    &          87.3 $\pm$        0.8    \\ 
RM\,039    &    A    &      57831.77    &         12750    &          0.68    &          89.9 $\pm$        1.0    \\ 
RM\,039    &    A    &      57843.26    &         12750    &          0.71    &          94.1 $\pm$        1.0    \\ 
RM\,039    &    A    &      57859.22    &         12360    &          0.66    &          87.9 $\pm$        1.0    \\ 
RM\,039    &    A    &      57874.21    &         12600    &          0.66    &          86.9 $\pm$        1.0    \\ 
RM\,039    &    A    &      57892.29    &         13040    &          0.68    &          90.1 $\pm$        0.8    \\ 
RM\,039    &    A    &      57901.21    &         12950    &          0.66    &          87.1 $\pm$        0.8    \\ 
RM\,039    &    A    &      57918.16    &         12940    &          0.65    &          86.2 $\pm$        0.9    \\ 
RM\,039    &    A    &      57933.42    &         12830    &          0.63    &          83.3 $\pm$        0.7    \\ 
RM\,073    &    A    &      56772.23    &          7820    &          0.26    &           5.5 $\pm$        0.3    \\ 
RM\,073    &    A    &      56799.21    &          7880    &          0.24    &           5.0 $\pm$        0.3    \\ 
RM\,073    &    A    &      56837.19    &          7740    &          0.20    &           4.3 $\pm$        0.3    \\ 
RM\,073    &    B    &      56772.23    &          2680    &          0.52    &           8.2 $\pm$        0.2    \\ 
RM\,073    &    B    &      56799.21    &          2670    &          0.50    &           7.9 $\pm$        0.2    \\ 
RM\,073    &    B    &      56837.19    &          2700    &          0.50    &           8.0 $\pm$        0.2    \\ 
RM\,116    &    A    &      56660.21    &          8020    &          0.24    &           7.2 $\pm$        0.3    \\ 
RM\,116    &    A    &      56664.51    &          7890    &          0.17    &           5.2 $\pm$        0.4    \\ 
RM\,116    &    A    &      56683.48    &          8000    &          0.26    &           7.7 $\pm$        0.3    \\ 
RM\,116    &    A    &      56686.47    &          7990    &          0.29    &           8.8 $\pm$        0.3    \\ 
RM\,116    &    A    &      56696.78    &          7790    &          0.23    &           7.1 $\pm$        0.3    \\ 
RM\,116    &    A    &      56715.39    &          7730    &          0.25    &           7.5 $\pm$        0.3    \\ 
RM\,116    &    A    &      56717.33    &          7960    &          0.28    &           8.3 $\pm$        0.3    \\ 
RM\,116    &    A    &      56720.45    &          7840    &          0.26    &           7.8 $\pm$        0.3    \\ 
RM\,116    &    A    &      56722.39    &          7930    &          0.26    &           7.9 $\pm$        0.2    \\ 
RM\,116    &    A    &      56726.46    &          7910    &          0.27    &           8.3 $\pm$        0.3    \\ 
RM\,116    &    A    &      56739.41    &          8140    &          0.29    &           8.8 $\pm$        0.3    \\ 
RM\,116    &    A    &      56745.28    &          7990    &          0.25    &           7.4 $\pm$        0.3    \\ 
RM\,116    &    A    &      56747.42    &          7940    &          0.29    &           8.9 $\pm$        0.3    \\ 
RM\,116    &    A    &      56749.37    &          7910    &          0.31    &           9.4 $\pm$        0.3    \\ 
RM\,116    &    A    &      56751.34    &          8080    &          0.28    &           8.5 $\pm$        0.3    \\ 
RM\,116    &    A    &      56755.34    &          8030    &          0.30    &           9.2 $\pm$        0.3    \\ 
RM\,116    &    A    &      56768.23    &          7980    &          0.30    &           9.0 $\pm$        0.3    \\ 
RM\,116    &    A    &      56772.23    &          8010    &          0.31    &           9.2 $\pm$        0.3    \\ 
RM\,116    &    A    &      56780.23    &          8050    &          0.30    &           9.1 $\pm$        0.3    \\ 
RM\,116    &    A    &      56782.25    &          8040    &          0.29    &           8.7 $\pm$        0.3    \\ 
RM\,116    &    A    &      56783.25    &          8050    &          0.28    &           8.5 $\pm$        0.3    \\ 
RM\,116    &    A    &      56795.18    &          7930    &          0.26    &           7.7 $\pm$        0.4    \\ 
RM\,116    &    A    &      56799.21    &          7790    &          0.26    &           7.7 $\pm$        0.2    \\ 
RM\,116    &    A    &      56804.19    &          7990    &          0.29    &           8.6 $\pm$        0.3    \\ 
RM\,116    &    A    &      56808.26    &          7820    &          0.24    &           7.3 $\pm$        0.3    \\ 
RM\,116    &    A    &      56813.23    &          7870    &          0.25    &           7.5 $\pm$        0.3    \\ 
RM\,116    &    A    &      56825.19    &          7910    &          0.25    &           7.4 $\pm$        0.3    \\ 
RM\,116    &    A    &      56829.21    &          7770    &          0.19    &           6.0 $\pm$        0.3    \\ 
RM\,116    &    A    &      56833.21    &          7960    &          0.23    &           6.9 $\pm$        0.3    \\ 
RM\,116    &    A    &      56837.19    &          7860    &          0.23    &           7.1 $\pm$        0.3    \\ 
RM\,116    &    B    &      56660.21    &          3660    &          0.36    &           3.7 $\pm$        0.1    \\ 
RM\,116    &    B    &      56664.51    &          3680    &          0.30    &           3.1 $\pm$        0.2    \\ 
RM\,116    &    B    &      56683.48    &          3610    &          0.37    &           3.8 $\pm$        0.1    \\ 
RM\,116    &    B    &      56686.47    &          3660    &          0.36    &           3.7 $\pm$        0.1    \\ 
RM\,116    &    B    &      56696.78    &          3640    &          0.35    &           3.6 $\pm$        0.1    \\ 
RM\,116    &    B    &      56715.39    &          3610    &          0.35    &           3.7 $\pm$        0.1    \\ 
RM\,116    &    B    &      56717.33    &          3650    &          0.36    &           3.8 $\pm$        0.1    \\ 
RM\,116    &    B    &      56720.45    &          3650    &          0.32    &           3.5 $\pm$        0.1    \\ 
RM\,116    &    B    &      56722.39    &          3650    &          0.35    &           3.6 $\pm$        0.1    \\ 
RM\,116    &    B    &      56726.46    &          3670    &          0.37    &           3.9 $\pm$        0.1    \\ 
RM\,116    &    B    &      56739.41    &          3650    &          0.37    &           3.9 $\pm$        0.1    \\ 
RM\,116    &    B    &      56745.28    &          3640    &          0.35    &           3.6 $\pm$        0.1    \\ 
RM\,116    &    B    &      56747.42    &          3670    &          0.39    &           4.2 $\pm$        0.1    \\ 
RM\,116    &    B    &      56749.37    &          3680    &          0.39    &           4.1 $\pm$        0.1    \\ 
RM\,116    &    B    &      56751.34    &          3650    &          0.36    &           3.8 $\pm$        0.1    \\ 
RM\,116    &    B    &      56755.34    &          3680    &          0.38    &           3.9 $\pm$        0.1    \\ 
RM\,116    &    B    &      56768.23    &          3680    &          0.39    &           4.1 $\pm$        0.1    \\ 
RM\,116    &    B    &      56772.23    &          3650    &          0.39    &           4.1 $\pm$        0.1    \\ 
RM\,116    &    B    &      56780.23    &          3670    &          0.37    &           3.9 $\pm$        0.1    \\ 
RM\,116    &    B    &      56782.25    &          3640    &          0.37    &           3.9 $\pm$        0.1    \\ 
RM\,116    &    B    &      56783.25    &          3650    &          0.37    &           3.9 $\pm$        0.1    \\ 
RM\,116    &    B    &      56795.18    &          3650    &          0.39    &           4.1 $\pm$        0.1    \\ 
RM\,116    &    B    &      56799.21    &          3650    &          0.38    &           4.0 $\pm$        0.1    \\ 
RM\,116    &    B    &      56804.19    &          3670    &          0.39    &           4.1 $\pm$        0.1    \\ 
RM\,116    &    B    &      56808.26    &          3650    &          0.36    &           3.7 $\pm$        0.1    \\ 
RM\,116    &    B    &      56813.23    &          3670    &          0.33    &           3.4 $\pm$        0.1    \\ 
RM\,116    &    B    &      56825.19    &          3640    &          0.35    &           3.8 $\pm$        0.1    \\ 
RM\,116    &    B    &      56829.21    &          3610    &          0.29    &           3.1 $\pm$        0.1    \\ 
RM\,116    &    B    &      56833.21    &          3620    &          0.35    &           3.7 $\pm$        0.1    \\ 
RM\,116    &    B    &      56837.19    &          3650    &          0.34    &           3.6 $\pm$        0.1    \\ 
RM\,128    &    A    &      56660.21    &         10840    &          0.40    &          32.2 $\pm$        0.7    \\ 
RM\,128    &    A    &      56683.48    &         10370    &          0.39    &          32.0 $\pm$        0.8    \\ 
RM\,128    &    A    &      56686.47    &         10580    &          0.41    &          33.4 $\pm$        0.8    \\ 
RM\,128    &    A    &      56696.78    &         10510    &          0.42    &          34.3 $\pm$        0.7    \\ 
RM\,128    &    A    &      56715.39    &         10120    &          0.38    &          31.2 $\pm$        0.7    \\ 
RM\,128    &    A    &      56717.33    &         10440    &          0.39    &          32.1 $\pm$        0.7    \\ 
RM\,128    &    A    &      56720.45    &         10530    &          0.41    &          33.1 $\pm$        0.7    \\ 
RM\,128    &    A    &      56722.39    &         10670    &          0.41    &          33.8 $\pm$        0.7    \\ 
RM\,128    &    A    &      56726.46    &         10540    &          0.39    &          32.1 $\pm$        0.7    \\ 
RM\,128    &    A    &      56739.41    &         10660    &          0.41    &          33.3 $\pm$        0.8    \\ 
RM\,128    &    A    &      56745.28    &         10380    &          0.36    &          29.6 $\pm$        0.7    \\ 
RM\,128    &    A    &      56747.42    &         10650    &          0.36    &          29.4 $\pm$        1.0    \\ 
RM\,128    &    A    &      56749.37    &         10320    &          0.38    &          31.2 $\pm$        0.8    \\ 
RM\,128    &    A    &      56751.34    &         10750    &          0.39    &          31.7 $\pm$        0.8    \\ 
RM\,128    &    A    &      56755.34    &         10540    &          0.37    &          30.5 $\pm$        1.0    \\ 
RM\,128    &    A    &      56768.23    &         10930    &          0.43    &          34.9 $\pm$        0.5    \\ 
RM\,128    &    A    &      56772.23    &         10790    &          0.39    &          31.6 $\pm$        0.5    \\ 
RM\,128    &    A    &      56780.23    &         10750    &          0.39    &          32.0 $\pm$        0.6    \\ 
RM\,128    &    A    &      56782.25    &         10880    &          0.40    &          32.4 $\pm$        0.7    \\ 
RM\,128    &    A    &      56783.25    &         10760    &          0.39    &          31.7 $\pm$        0.7    \\ 
RM\,128    &    A    &      56795.18    &         10080    &          0.32    &          26.4 $\pm$        0.7    \\ 
RM\,128    &    A    &      56799.21    &         10490    &          0.35    &          28.6 $\pm$        0.5    \\ 
RM\,128    &    A    &      56804.19    &         10270    &          0.33    &          27.3 $\pm$        0.8    \\ 
RM\,128    &    A    &      56808.26    &         10300    &          0.34    &          28.0 $\pm$        0.9    \\ 
RM\,128    &    A    &      56813.23    &         10860    &          0.41    &          33.1 $\pm$        0.8    \\ 
RM\,128    &    A    &      56825.19    &         10310    &          0.35    &          28.6 $\pm$        0.7    \\ 
RM\,128    &    A    &      56829.21    &         10550    &          0.38    &          31.1 $\pm$        0.9    \\ 
RM\,128    &    A    &      56833.21    &         10500    &          0.36    &          29.2 $\pm$        0.9    \\ 
RM\,128    &    A    &      56837.19    &         10680    &          0.40    &          32.5 $\pm$        0.7    \\ 
RM\,128    &    B    &      56660.21    &          1490    &          0.26    &           2.6 $\pm$        0.1    \\ 
RM\,128    &    B    &      56683.48    &          1530    &          0.19    &           1.9 $\pm$        0.1    \\ 
RM\,128    &    B    &      56686.47    &          1490    &          0.20    &           2.0 $\pm$        0.1    \\ 
RM\,128    &    B    &      56696.78    &          1550    &          0.22    &           2.2 $\pm$        0.1    \\ 
RM\,128    &    B    &      56715.39    &          1580    &          0.16    &           1.8 $\pm$        0.1    \\ 
RM\,128    &    B    &      56717.33    &          1540    &          0.25    &           2.5 $\pm$        0.1    \\ 
RM\,128    &    B    &      56720.45    &          1530    &          0.17    &           1.7 $\pm$        0.1    \\ 
RM\,128    &    B    &      56722.39    &          1440    &          0.25    &           2.6 $\pm$        0.1    \\ 
RM\,128    &    B    &      56726.46    &          1520    &          0.20    &           2.0 $\pm$        0.1    \\ 
RM\,128    &    B    &      56739.41    &          1450    &          0.24    &           2.4 $\pm$        0.1    \\ 
RM\,128    &    B    &      56745.28    &          1490    &          0.19    &           2.0 $\pm$        0.1    \\ 
RM\,128    &    B    &      56747.42    &          1500    &          0.14    &           1.4 $\pm$        0.2    \\ 
RM\,128    &    B    &      56749.37    &          1520    &          0.18    &           1.9 $\pm$        0.2    \\ 
RM\,128    &    B    &      56751.34    &          1550    &          0.19    &           2.0 $\pm$        0.1    \\ 
RM\,128    &    B    &      56755.34    &          1580    &          0.11    &           1.3 $\pm$        0.2    \\ 
RM\,128    &    B    &      56768.23    &          1460    &          0.30    &           3.0 $\pm$        0.1    \\ 
RM\,128    &    B    &      56772.23    &          1490    &          0.24    &           2.5 $\pm$        0.1    \\ 
RM\,128    &    B    &      56780.23    &          1560    &          0.20    &           2.0 $\pm$        0.1    \\ 
RM\,128    &    B    &      56782.25    &          1500    &          0.22    &           2.2 $\pm$        0.1    \\ 
RM\,128    &    B    &      56783.25    &          1470    &          0.18    &           1.9 $\pm$        0.1    \\ 
RM\,128    &    B    &      56795.18    &          1420    &          0.17    &           1.8 $\pm$        0.1    \\ 
RM\,128    &    B    &      56799.21    &          1430    &          0.19    &           1.9 $\pm$        0.1    \\ 
RM\,128    &    B    &      56804.19    &          1460    &          0.21    &           2.1 $\pm$        0.1    \\ 
RM\,128    &    B    &      56808.26    &          1500    &          0.17    &           1.8 $\pm$        0.2    \\ 
RM\,128    &    B    &      56813.23    &          1480    &          0.15    &           1.6 $\pm$        0.2    \\ 
RM\,128    &    B    &      56825.19    &          1430    &          0.19    &           2.0 $\pm$        0.1    \\ 
RM\,128    &    B    &      56829.21    &          1420    &          0.31    &           3.1 $\pm$        0.1    \\ 
RM\,128    &    B    &      56833.21    &          1450    &          0.31    &           3.1 $\pm$        0.1    \\ 
RM\,128    &    B    &      56837.19    &          1450    &          0.30    &           2.9 $\pm$        0.1    \\ 
RM\,155    &    A    &      56683.48    &          3250    &          0.55    &          20.1 $\pm$        0.3    \\ 
RM\,155    &    A    &      56686.47    &          3400    &          0.59    &          21.5 $\pm$        0.3    \\ 
RM\,155    &    A    &      56696.78    &          3230    &          0.53    &          19.6 $\pm$        0.3    \\ 
RM\,155    &    A    &      56715.39    &          3340    &          0.55    &          20.1 $\pm$        0.3    \\ 
RM\,155    &    A    &      56717.33    &          3290    &          0.55    &          20.2 $\pm$        0.3    \\ 
RM\,155    &    A    &      56720.45    &          3380    &          0.57    &          20.8 $\pm$        0.4    \\ 
RM\,155    &    A    &      56722.39    &          3110    &          0.52    &          19.2 $\pm$        0.3    \\ 
RM\,155    &    A    &      56726.46    &          3080    &          0.50    &          18.5 $\pm$        0.4    \\ 
RM\,155    &    A    &      56739.41    &          3190    &          0.54    &          19.9 $\pm$        0.3    \\ 
RM\,155    &    A    &      56745.28    &          3300    &          0.53    &          19.4 $\pm$        0.3    \\ 
RM\,155    &    A    &      56747.42    &          3320    &          0.54    &          19.7 $\pm$        0.4    \\ 
RM\,155    &    A    &      56749.37    &          3200    &          0.54    &          19.8 $\pm$        0.4    \\ 
RM\,155    &    A    &      56751.34    &          3170    &          0.53    &          19.6 $\pm$        0.3    \\ 
RM\,155    &    A    &      56755.34    &          3420    &          0.57    &          20.9 $\pm$        0.4    \\ 
RM\,155    &    A    &      56768.23    &          3170    &          0.52    &          19.2 $\pm$        0.3    \\ 
RM\,155    &    A    &      56772.23    &          3280    &          0.54    &          19.6 $\pm$        0.3    \\ 
RM\,155    &    A    &      56780.23    &          3310    &          0.55    &          20.1 $\pm$        0.3    \\ 
RM\,155    &    A    &      56782.25    &          3370    &          0.57    &          20.7 $\pm$        0.3    \\ 
RM\,155    &    A    &      56783.25    &          3150    &          0.52    &          19.1 $\pm$        0.3    \\ 
RM\,155    &    A    &      56795.18    &          3360    &          0.57    &          20.9 $\pm$        0.3    \\ 
RM\,155    &    A    &      56799.21    &          3260    &          0.54    &          19.8 $\pm$        0.3    \\ 
RM\,155    &    A    &      56804.19    &          3310    &          0.54    &          19.9 $\pm$        0.3    \\ 
RM\,155    &    A    &      56808.26    &          3150    &          0.53    &          19.2 $\pm$        0.4    \\ 
RM\,155    &    A    &      56813.23    &          3320    &          0.55    &          19.9 $\pm$        0.4    \\ 
RM\,155    &    A    &      56825.19    &          3250    &          0.55    &          20.1 $\pm$        0.3    \\ 
RM\,155    &    A    &      56829.21    &          3450    &          0.58    &          21.0 $\pm$        0.4    \\ 
RM\,155    &    A    &      56833.21    &          3340    &          0.54    &          19.9 $\pm$        0.4    \\ 
RM\,155    &    A    &      56837.19    &          3260    &          0.54    &          19.7 $\pm$        0.3    \\ 
RM\,195    &    A    &      56660.21    &          1830    &          0.40    &           5.8 $\pm$        0.1    \\ 
RM\,195    &    A    &      56683.48    &          1840    &          0.39    &           5.6 $\pm$        0.1    \\ 
RM\,195    &    A    &      56686.47    &          1850    &          0.39    &           5.7 $\pm$        0.1    \\ 
RM\,195    &    A    &      56696.78    &          1820    &          0.39    &           5.6 $\pm$        0.1    \\ 
RM\,195    &    A    &      56715.39    &          1810    &          0.39    &           5.6 $\pm$        0.1    \\ 
RM\,195    &    A    &      56717.33    &          1830    &          0.39    &           5.6 $\pm$        0.1    \\ 
RM\,195    &    A    &      56720.45    &          1820    &          0.40    &           5.7 $\pm$        0.1    \\ 
RM\,195    &    A    &      56722.39    &          1870    &          0.38    &           5.5 $\pm$        0.1    \\ 
RM\,195    &    A    &      56726.46    &          1830    &          0.39    &           5.7 $\pm$        0.1    \\ 
RM\,195    &    A    &      56739.41    &          1850    &          0.37    &           5.4 $\pm$        0.1    \\ 
RM\,195    &    A    &      56745.28    &          1860    &          0.39    &           5.6 $\pm$        0.1    \\ 
RM\,195    &    A    &      56747.42    &          1820    &          0.40    &           5.7 $\pm$        0.1    \\ 
RM\,195    &    A    &      56749.37    &          1840    &          0.39    &           5.7 $\pm$        0.1    \\ 
RM\,195    &    A    &      56751.34    &          1850    &          0.37    &           5.4 $\pm$        0.1    \\ 
RM\,195    &    A    &      56755.34    &          1830    &          0.39    &           5.6 $\pm$        0.1    \\ 
RM\,195    &    A    &      56768.23    &          1810    &          0.38    &           5.5 $\pm$        0.1    \\ 
RM\,195    &    A    &      56772.23    &          1830    &          0.40    &           5.8 $\pm$        0.1    \\ 
RM\,195    &    A    &      56780.23    &          1820    &          0.39    &           5.6 $\pm$        0.1    \\ 
RM\,195    &    A    &      56782.25    &          1830    &          0.40    &           5.7 $\pm$        0.1    \\ 
RM\,195    &    A    &      56783.25    &          1810    &          0.39    &           5.6 $\pm$        0.1    \\ 
RM\,195    &    A    &      56795.18    &          1860    &          0.41    &           5.8 $\pm$        0.1    \\ 
RM\,195    &    A    &      56799.21    &          1800    &          0.40    &           5.7 $\pm$        0.1    \\ 
RM\,195    &    A    &      56804.19    &          1830    &          0.41    &           5.9 $\pm$        0.1    \\ 
RM\,195    &    A    &      56808.26    &          1840    &          0.41    &           6.0 $\pm$        0.1    \\ 
RM\,195    &    A    &      56813.23    &          1840    &          0.40    &           5.7 $\pm$        0.1    \\ 
RM\,195    &    A    &      56825.19    &          1840    &          0.39    &           5.6 $\pm$        0.1    \\ 
RM\,195    &    A    &      56829.21    &          1840    &          0.40    &           5.9 $\pm$        0.1    \\ 
RM\,195    &    A    &      56833.21    &          1840    &          0.43    &           6.1 $\pm$        0.1    \\ 
RM\,195    &    A    &      56837.19    &          1850    &          0.42    &           6.1 $\pm$        0.1    \\ 
RM\,217    &    A    &      56660.21    &         17200    &          0.15    &           3.0 $\pm$        0.4    \\ 
RM\,217    &    A    &      56683.48    &         17230    &          0.18    &           3.8 $\pm$        0.4    \\ 
RM\,217    &    A    &      56686.47    &         16950    &          0.19    &           4.0 $\pm$        0.4    \\ 
RM\,217    &    A    &      56696.78    &         17050    &          0.23    &           4.7 $\pm$        0.4    \\ 
RM\,217    &    A    &      56715.39    &         16810    &          0.21    &           4.5 $\pm$        0.4    \\ 
RM\,217    &    A    &      56717.33    &         16850    &          0.22    &           4.8 $\pm$        0.4    \\ 
RM\,217    &    A    &      56720.45    &         16840    &          0.18    &           3.9 $\pm$        0.4    \\ 
RM\,217    &    A    &      56722.39    &         17010    &          0.16    &           3.4 $\pm$        0.3    \\ 
RM\,217    &    A    &      56726.46    &         17220    &          0.18    &           3.8 $\pm$        0.4    \\ 
RM\,217    &    A    &      56739.41    &         16830    &          0.17    &           3.6 $\pm$        0.5    \\ 
RM\,217    &    A    &      56745.28    &         17040    &          0.18    &           3.8 $\pm$        0.4    \\ 
RM\,217    &    A    &      56747.42    &         17110    &          0.15    &           3.4 $\pm$        0.5    \\ 
RM\,217    &    A    &      56749.37    &         17450    &          0.16    &           3.4 $\pm$        0.4    \\ 
RM\,217    &    A    &      56751.34    &         17030    &          0.20    &           4.1 $\pm$        0.4    \\ 
RM\,217    &    A    &      56755.34    &         16630    &          0.08    &           1.8 $\pm$        0.5    \\ 
RM\,217    &    A    &      56768.23    &         17010    &          0.18    &           3.8 $\pm$        0.3    \\ 
RM\,217    &    A    &      56772.23    &         17260    &          0.18    &           3.7 $\pm$        0.3    \\ 
RM\,217    &    A    &      56780.23    &         17060    &          0.19    &           4.1 $\pm$        0.3    \\ 
RM\,217    &    A    &      56782.25    &         16930    &          0.20    &           4.2 $\pm$        0.4    \\ 
RM\,217    &    A    &      56783.25    &         17140    &          0.18    &           3.6 $\pm$        0.4    \\ 
RM\,217    &    A    &      56795.18    &         16870    &          0.21    &           4.2 $\pm$        0.4    \\ 
RM\,217    &    A    &      56799.21    &         16930    &          0.18    &           3.8 $\pm$        0.3    \\ 
RM\,217    &    A    &      56804.19    &         17220    &          0.20    &           4.2 $\pm$        0.5    \\ 
RM\,217    &    A    &      56808.26    &         16870    &          0.18    &           3.8 $\pm$        0.5    \\ 
RM\,217    &    A    &      56813.23    &         16970    &          0.16    &           3.2 $\pm$        0.5    \\ 
RM\,217    &    A    &      56825.19    &         17130    &          0.24    &           4.9 $\pm$        0.4    \\ 
RM\,217    &    A    &      56829.21    &         17070    &          0.16    &           3.4 $\pm$        0.5    \\ 
RM\,217    &    A    &      56833.21    &         16840    &          0.25    &           5.4 $\pm$        0.5    \\ 
RM\,217    &    A    &      56837.19    &         16890    &          0.25    &           5.2 $\pm$        0.4    \\ 
RM\,217    &    A    &      57050.29    &         17180    &          0.16    &           3.4 $\pm$        0.5    \\ 
RM\,217    &    A    &      57067.37    &         17040    &          0.13    &           2.7 $\pm$        0.5    \\ 
RM\,217    &    A    &      57082.47    &         17080    &          0.21    &           4.5 $\pm$        0.5    \\ 
RM\,217    &    A    &      57127.22    &         16770    &          0.16    &           3.5 $\pm$        0.5    \\ 
RM\,217    &    A    &      57135.17    &         16850    &          0.13    &           2.8 $\pm$        0.5    \\ 
RM\,217    &    A    &      57185.17    &         16930    &          0.19    &           4.1 $\pm$        0.5    \\ 
RM\,217    &    A    &      57780.77    &         16070    &          0.03    &           0.8 $\pm$        0.4    \\ 
RM\,217    &    A    &      57789.44    &         16430    &         -0.01    &          -0.2 $\pm$        0.4    \\ 
RM\,217    &    A    &      57805.35    &         16620    &          0.00    &           0.1 $\pm$        0.4    \\ 
RM\,217    &    A    &      57817.32    &         19820    &          0.00    &          -0.0 $\pm$        0.4    \\ 
RM\,217    &    A    &      57831.77    &         16600    &          0.02    &           0.4 $\pm$        0.5    \\ 
RM\,217    &    A    &      57843.26    &         17560    &          0.05    &           1.1 $\pm$        0.5    \\ 
RM\,217    &    B    &      56660.21    &          6310    &          0.37    &          15.7 $\pm$        0.5    \\ 
RM\,217    &    B    &      56683.48    &          6330    &          0.46    &          19.2 $\pm$        0.5    \\ 
RM\,217    &    B    &      56686.47    &          6140    &          0.39    &          16.3 $\pm$        0.5    \\ 
RM\,217    &    B    &      56696.78    &          6490    &          0.46    &          19.3 $\pm$        0.4    \\ 
RM\,217    &    B    &      56715.39    &          6410    &          0.48    &          19.9 $\pm$        0.4    \\ 
RM\,217    &    B    &      56717.33    &          6610    &          0.50    &          20.7 $\pm$        0.5    \\ 
RM\,217    &    B    &      56720.45    &          6430    &          0.47    &          19.7 $\pm$        0.5    \\ 
RM\,217    &    B    &      56722.39    &          6510    &          0.47    &          19.6 $\pm$        0.3    \\ 
RM\,217    &    B    &      56726.46    &          6540    &          0.47    &          19.7 $\pm$        0.4    \\ 
RM\,217    &    B    &      56739.41    &          6230    &          0.45    &          19.0 $\pm$        0.6    \\ 
RM\,217    &    B    &      56745.28    &          6300    &          0.44    &          18.7 $\pm$        0.4    \\ 
RM\,217    &    B    &      56747.42    &          6240    &          0.47    &          19.6 $\pm$        0.5    \\ 
RM\,217    &    B    &      56749.37    &          6390    &          0.48    &          20.0 $\pm$        0.5    \\ 
RM\,217    &    B    &      56751.34    &          6420    &          0.49    &          20.6 $\pm$        0.4    \\ 
RM\,217    &    B    &      56755.34    &          6220    &          0.46    &          19.5 $\pm$        0.6    \\ 
RM\,217    &    B    &      56768.23    &          6300    &          0.49    &          20.7 $\pm$        0.3    \\ 
RM\,217    &    B    &      56772.23    &          6440    &          0.51    &          21.1 $\pm$        0.3    \\ 
RM\,217    &    B    &      56780.23    &          6420    &          0.51    &          21.5 $\pm$        0.4    \\ 
RM\,217    &    B    &      56782.25    &          6520    &          0.51    &          21.2 $\pm$        0.4    \\ 
RM\,217    &    B    &      56783.25    &          6390    &          0.48    &          19.9 $\pm$        0.5    \\ 
RM\,217    &    B    &      56795.18    &          6470    &          0.50    &          20.6 $\pm$        0.5    \\ 
RM\,217    &    B    &      56799.21    &          6460    &          0.50    &          20.9 $\pm$        0.4    \\ 
RM\,217    &    B    &      56804.19    &          6550    &          0.54    &          22.3 $\pm$        0.5    \\ 
RM\,217    &    B    &      56808.26    &          6300    &          0.50    &          20.9 $\pm$        0.5    \\ 
RM\,217    &    B    &      56813.23    &          6510    &          0.49    &          20.3 $\pm$        0.6    \\ 
RM\,217    &    B    &      56825.19    &          6570    &          0.52    &          21.7 $\pm$        0.4    \\ 
RM\,217    &    B    &      56829.21    &          6390    &          0.50    &          21.0 $\pm$        0.6    \\ 
RM\,217    &    B    &      56833.21    &          6530    &          0.55    &          22.9 $\pm$        0.5    \\ 
RM\,217    &    B    &      56837.19    &          6550    &          0.54    &          22.3 $\pm$        0.4    \\ 
RM\,217    &    B    &      57050.29    &          6190    &          0.39    &          16.2 $\pm$        0.5    \\ 
RM\,217    &    B    &      57067.37    &          6390    &          0.44    &          18.2 $\pm$        0.6    \\ 
RM\,217    &    B    &      57082.47    &          6520    &          0.45    &          18.8 $\pm$        0.5    \\ 
RM\,217    &    B    &      57127.22    &          6230    &          0.40    &          16.7 $\pm$        0.5    \\ 
RM\,217    &    B    &      57135.17    &          6240    &          0.40    &          16.8 $\pm$        0.5    \\ 
RM\,217    &    B    &      57185.17    &          6380    &          0.39    &          16.6 $\pm$        0.5    \\ 
RM\,217    &    B    &      57780.77    &          6410    &          0.30    &          12.9 $\pm$        0.5    \\ 
RM\,217    &    B    &      57789.44    &          6480    &          0.31    &          13.4 $\pm$        0.5    \\ 
RM\,217    &    B    &      57805.35    &          6190    &          0.25    &          10.6 $\pm$        0.5    \\ 
RM\,217    &    B    &      57817.32    &          6350    &          0.29    &          12.4 $\pm$        0.5    \\ 
RM\,217    &    B    &      57831.77    &          6590    &          0.27    &          11.4 $\pm$        0.5    \\ 
RM\,217    &    B    &      57843.26    &          6100    &          0.30    &          12.6 $\pm$        0.6    \\ 
RM\,257    &    A    &      56660.21    &         13360    &          0.45    &          40.0 $\pm$        0.4    \\ 
RM\,257    &    A    &      56664.51    &         13490    &          0.47    &          41.8 $\pm$        0.5    \\ 
RM\,257    &    A    &      56683.48    &         13330    &          0.46    &          40.9 $\pm$        0.4    \\ 
RM\,257    &    A    &      56686.47    &         13330    &          0.47    &          41.3 $\pm$        0.4    \\ 
RM\,257    &    A    &      56696.78    &         13640    &          0.49    &          43.6 $\pm$        0.4    \\ 
RM\,257    &    A    &      56715.39    &         13650    &          0.49    &          43.0 $\pm$        0.3    \\ 
RM\,257    &    A    &      56717.33    &         13700    &          0.50    &          44.1 $\pm$        0.3    \\ 
RM\,257    &    A    &      56720.45    &         13710    &          0.48    &          42.4 $\pm$        0.3    \\ 
RM\,257    &    A    &      56722.39    &         13590    &          0.48    &          42.5 $\pm$        0.3    \\ 
RM\,257    &    A    &      56726.46    &         13640    &          0.49    &          43.1 $\pm$        0.4    \\ 
RM\,257    &    A    &      56739.41    &         13580    &          0.47    &          41.8 $\pm$        0.4    \\ 
RM\,257    &    A    &      56745.28    &         13580    &          0.47    &          41.6 $\pm$        0.4    \\ 
RM\,257    &    A    &      56747.42    &         13460    &          0.48    &          42.7 $\pm$        0.5    \\ 
RM\,257    &    A    &      56749.37    &         13460    &          0.47    &          41.8 $\pm$        0.4    \\ 
RM\,257    &    A    &      56751.34    &         13550    &          0.48    &          42.6 $\pm$        0.3    \\ 
RM\,257    &    A    &      56755.34    &         13320    &          0.46    &          41.0 $\pm$        0.4    \\ 
RM\,257    &    A    &      56768.23    &         13630    &          0.49    &          43.1 $\pm$        0.3    \\ 
RM\,257    &    A    &      56772.23    &         13500    &          0.49    &          43.2 $\pm$        0.3    \\ 
RM\,257    &    A    &      56780.23    &         13710    &          0.48    &          42.3 $\pm$        0.3    \\ 
RM\,257    &    A    &      56782.25    &         13820    &          0.49    &          43.6 $\pm$        0.3    \\ 
RM\,257    &    A    &      56783.25    &         13510    &          0.47    &          41.7 $\pm$        0.3    \\ 
RM\,257    &    A    &      56795.18    &         13710    &          0.49    &          43.0 $\pm$        0.4    \\ 
RM\,257    &    A    &      56799.21    &         13740    &          0.48    &          42.7 $\pm$        0.3    \\ 
RM\,257    &    A    &      56804.19    &         13840    &          0.49    &          43.0 $\pm$        0.4    \\ 
RM\,257    &    A    &      56808.26    &         13700    &          0.47    &          42.0 $\pm$        0.4    \\ 
RM\,257    &    A    &      56813.23    &         13700    &          0.49    &          43.7 $\pm$        0.5    \\ 
RM\,257    &    A    &      56825.19    &         13590    &          0.48    &          42.8 $\pm$        0.3    \\ 
RM\,257    &    A    &      56829.21    &         13370    &          0.46    &          40.7 $\pm$        0.4    \\ 
RM\,257    &    A    &      56833.21    &         13670    &          0.48    &          42.9 $\pm$        0.4    \\ 
RM\,257    &    A    &      56837.19    &         13730    &          0.49    &          43.2 $\pm$        0.3    \\ 
RM\,257    &    A    &      57038.49    &         13570    &          0.49    &          43.2 $\pm$        0.5    \\ 
RM\,257    &    A    &      57050.29    &         13730    &          0.48    &          42.8 $\pm$        0.4    \\ 
RM\,257    &    A    &      57067.37    &         13740    &          0.50    &          44.4 $\pm$        0.5    \\ 
RM\,257    &    A    &      57082.47    &         13960    &          0.52    &          46.3 $\pm$        0.5    \\ 
RM\,257    &    A    &      57106.47    &         13810    &          0.50    &          43.9 $\pm$        0.4    \\ 
RM\,257    &    A    &      57127.22    &         13640    &          0.50    &          44.0 $\pm$        0.4    \\ 
RM\,257    &    A    &      57135.17    &         13590    &          0.48    &          42.5 $\pm$        0.4    \\ 
RM\,257    &    A    &      57159.16    &         13520    &          0.47    &          41.4 $\pm$        0.5    \\ 
RM\,257    &    A    &      57166.16    &         13480    &          0.47    &          42.0 $\pm$        0.5    \\ 
RM\,257    &    A    &      57185.17    &         13610    &          0.49    &          43.7 $\pm$        0.4    \\ 
RM\,257    &    A    &      57195.60    &         13650    &          0.48    &          42.1 $\pm$        0.5    \\ 
RM\,257    &    A    &      57428.45    &         13290    &          0.45    &          39.5 $\pm$        0.4    \\ 
RM\,257    &    A    &      57435.40    &         13180    &          0.44    &          38.6 $\pm$        0.4    \\ 
RM\,257    &    A    &      57451.46    &         13390    &          0.47    &          41.9 $\pm$        0.4    \\ 
RM\,257    &    A    &      57463.40    &         13400    &          0.45    &          39.8 $\pm$        0.4    \\ 
RM\,257    &    A    &      57480.60    &         13090    &          0.44    &          39.4 $\pm$        0.4    \\ 
RM\,257    &    A    &      57490.23    &         13620    &          0.47    &          41.7 $\pm$        0.6    \\ 
RM\,257    &    A    &      57492.34    &         13520    &          0.46    &          41.0 $\pm$        0.4    \\ 
RM\,257    &    A    &      57510.32    &         13550    &          0.46    &          40.6 $\pm$        0.4    \\ 
RM\,257    &    A    &      57518.31    &         13090    &          0.53    &          47.1 $\pm$        0.5    \\ 
RM\,257    &    A    &      57543.45    &         13350    &          0.48    &          42.1 $\pm$        0.5    \\ 
RM\,257    &    A    &      57570.20    &         13130    &          0.45    &          39.8 $\pm$        0.4    \\ 
RM\,257    &    A    &      57576.16    &         13190    &          0.46    &          41.0 $\pm$        0.5    \\ 
RM\,257    &    A    &      57780.77    &         13270    &          0.45    &          39.4 $\pm$        0.4    \\ 
RM\,257    &    A    &      57789.44    &         13300    &          0.46    &          40.6 $\pm$        0.4    \\ 
RM\,257    &    A    &      57805.35    &         13390    &          0.47    &          42.1 $\pm$        0.4    \\ 
RM\,257    &    A    &      57817.32    &         13350    &          0.46    &          41.0 $\pm$        0.4    \\ 
RM\,257    &    A    &      57831.77    &         13430    &          0.47    &          41.4 $\pm$        0.4    \\ 
RM\,257    &    A    &      57843.26    &         13450    &          0.47    &          41.6 $\pm$        0.4    \\ 
RM\,257    &    A    &      57859.22    &         13260    &          0.47    &          41.3 $\pm$        0.4    \\ 
RM\,257    &    A    &      57874.21    &         13270    &          0.46    &          40.8 $\pm$        0.4    \\ 
RM\,257    &    A    &      57892.29    &         13250    &          0.46    &          40.9 $\pm$        0.4    \\ 
RM\,257    &    A    &      57901.21    &         13190    &          0.44    &          39.4 $\pm$        0.4    \\ 
RM\,257    &    A    &      57918.16    &         13210    &          0.44    &          38.8 $\pm$        0.5    \\ 
RM\,257    &    A    &      57933.42    &         13220    &          0.46    &          41.1 $\pm$        0.4    \\ 
RM\,257    &    B    &      56660.21    &          3090    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56664.51    &          3060    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      56683.48    &          3080    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56686.47    &          3090    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56696.78    &          3050    &          0.51    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      56715.39    &          3070    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56717.33    &          3060    &          0.53    &           5.3 $\pm$        0.1    \\ 
RM\,257    &    B    &      56720.45    &          3060    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56722.39    &          3060    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      56726.46    &          3070    &          0.52    &           5.3 $\pm$        0.1    \\ 
RM\,257    &    B    &      56739.41    &          3060    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      56745.28    &          3060    &          0.51    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      56747.42    &          3040    &          0.52    &           5.3 $\pm$        0.1    \\ 
RM\,257    &    B    &      56749.37    &          3050    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      56751.34    &          3070    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      56755.34    &          3060    &          0.52    &           5.3 $\pm$        0.1    \\ 
RM\,257    &    B    &      56768.23    &          3070    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56772.23    &          3080    &          0.51    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      56780.23    &          3060    &          0.51    &           5.2 $\pm$        0.1    \\ 
RM\,257    &    B    &      56782.25    &          3070    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56783.25    &          3060    &          0.50    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      56795.18    &          3080    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56799.21    &          3060    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      56804.19    &          3090    &          0.49    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56808.26    &          3050    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      56813.23    &          3070    &          0.50    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      56825.19    &          3080    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      56829.21    &          3080    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      56833.21    &          3070    &          0.51    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      56837.19    &          3060    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57038.49    &          3060    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57050.29    &          3050    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57067.37    &          3070    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57082.47    &          3090    &          0.48    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57106.47    &          3080    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57127.22    &          3050    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57135.17    &          3060    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57159.16    &          3070    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      57166.16    &          3070    &          0.51    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57185.17    &          3060    &          0.52    &           5.2 $\pm$        0.1    \\ 
RM\,257    &    B    &      57195.60    &          3050    &          0.51    &           5.2 $\pm$        0.1    \\ 
RM\,257    &    B    &      57428.45    &          3060    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57435.40    &          3070    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57451.46    &          3050    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57463.40    &          3060    &          0.50    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57480.60    &          3050    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      57490.23    &          3090    &          0.51    &           5.2 $\pm$        0.1    \\ 
RM\,257    &    B    &      57492.34    &          3080    &          0.47    &           4.8 $\pm$        0.1    \\ 
RM\,257    &    B    &      57510.32    &          3090    &          0.49    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      57518.31    &          3070    &          0.55    &           5.6 $\pm$        0.1    \\ 
RM\,257    &    B    &      57543.45    &          3080    &          0.49    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57570.20    &          3080    &          0.47    &           4.8 $\pm$        0.1    \\ 
RM\,257    &    B    &      57576.16    &          3080    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57780.77    &          3070    &          0.49    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57789.44    &          3090    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      57805.35    &          3070    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57817.32    &          3070    &          0.48    &           4.9 $\pm$        0.1    \\ 
RM\,257    &    B    &      57831.77    &          3070    &          0.51    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57843.26    &          3060    &          0.49    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57859.22    &          3070    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57874.21    &          3050    &          0.50    &           5.1 $\pm$        0.1    \\ 
RM\,257    &    B    &      57892.29    &          3040    &          0.51    &           5.2 $\pm$        0.1    \\ 
RM\,257    &    B    &      57901.21    &          3080    &          0.50    &           5.0 $\pm$        0.1    \\ 
RM\,257    &    B    &      57918.16    &          3080    &          0.45    &           4.6 $\pm$        0.1    \\ 
RM\,257    &    B    &      57933.42    &          3060    &          0.52    &           5.3 $\pm$        0.1    \\ 
RM\,284    &    A    &      56660.21    &         22050    &          0.13    &           2.8 $\pm$        0.2    \\ 
RM\,284    &    A    &      56664.51    &         21830    &          0.13    &           2.7 $\pm$        0.4    \\ 
RM\,284    &    A    &      56686.47    &         21820    &          0.13    &           2.9 $\pm$        0.2    \\ 
RM\,284    &    A    &      56696.78    &         21670    &          0.13    &           2.7 $\pm$        0.2    \\ 
RM\,284    &    A    &      56715.39    &         21790    &          0.13    &           2.7 $\pm$        0.2    \\ 
RM\,284    &    A    &      56717.33    &         21410    &          0.09    &           2.0 $\pm$        0.2    \\ 
RM\,284    &    A    &      56720.45    &         21890    &          0.10    &           2.1 $\pm$        0.2    \\ 
RM\,284    &    A    &      56722.39    &         21570    &          0.11    &           2.4 $\pm$        0.2    \\ 
RM\,284    &    A    &      56726.46    &         21670    &          0.13    &           2.7 $\pm$        0.2    \\ 
RM\,284    &    A    &      56739.41    &         21790    &          0.11    &           2.5 $\pm$        0.2    \\ 
RM\,284    &    A    &      56745.28    &         21640    &          0.13    &           2.7 $\pm$        0.2    \\ 
RM\,284    &    A    &      56747.42    &         21700    &          0.12    &           2.5 $\pm$        0.3    \\ 
RM\,284    &    A    &      56749.37    &         21700    &          0.14    &           2.8 $\pm$        0.2    \\ 
RM\,284    &    A    &      56751.34    &         21700    &          0.11    &           2.3 $\pm$        0.2    \\ 
RM\,284    &    A    &      56755.34    &         21780    &          0.13    &           2.8 $\pm$        0.3    \\ 
RM\,284    &    A    &      56768.23    &         21540    &          0.08    &           1.8 $\pm$        0.2    \\ 
RM\,284    &    A    &      56772.23    &         21770    &          0.11    &           2.3 $\pm$        0.2    \\ 
RM\,284    &    A    &      56780.23    &         21940    &          0.09    &           1.9 $\pm$        0.2    \\ 
RM\,284    &    A    &      56782.25    &         21580    &          0.11    &           2.4 $\pm$        0.2    \\ 
RM\,284    &    A    &      56783.25    &         21650    &          0.13    &           2.8 $\pm$        0.2    \\ 
RM\,284    &    A    &      56795.18    &         21700    &          0.16    &           3.3 $\pm$        0.3    \\ 
RM\,284    &    A    &      56799.21    &         21680    &          0.13    &           2.8 $\pm$        0.2    \\ 
RM\,284    &    A    &      56804.19    &         21710    &          0.11    &           2.3 $\pm$        0.2    \\ 
RM\,284    &    A    &      56808.26    &         21830    &          0.14    &           3.0 $\pm$        0.3    \\ 
RM\,284    &    A    &      56813.23    &         21760    &          0.13    &           2.7 $\pm$        0.3    \\ 
RM\,284    &    A    &      56825.19    &         21550    &          0.11    &           2.3 $\pm$        0.2    \\ 
RM\,284    &    A    &      56829.21    &         21970    &          0.14    &           3.0 $\pm$        0.2    \\ 
RM\,284    &    A    &      56833.21    &         21760    &          0.12    &           2.6 $\pm$        0.2    \\ 
RM\,284    &    A    &      56837.19    &         21840    &          0.10    &           2.2 $\pm$        0.2    \\ 
RM\,284    &    A    &      57038.49    &         21750    &          0.16    &           3.3 $\pm$        0.4    \\ 
RM\,284    &    A    &      57050.29    &         21630    &          0.15    &           3.3 $\pm$        0.3    \\ 
RM\,284    &    A    &      57067.37    &         21490    &          0.13    &           2.8 $\pm$        0.4    \\ 
RM\,284    &    A    &      57082.47    &         21620    &          0.16    &           3.6 $\pm$        0.4    \\ 
RM\,284    &    A    &      57106.47    &         21690    &          0.17    &           3.6 $\pm$        0.3    \\ 
RM\,284    &    A    &      57127.22    &         21580    &          0.17    &           3.5 $\pm$        0.4    \\ 
RM\,284    &    A    &      57135.17    &         21450    &          0.16    &           3.5 $\pm$        0.4    \\ 
RM\,284    &    A    &      57159.16    &         22020    &          0.16    &           3.3 $\pm$        0.4    \\ 
RM\,284    &    A    &      57166.16    &         21650    &          0.16    &           3.4 $\pm$        0.4    \\ 
RM\,284    &    A    &      57185.17    &         21760    &          0.12    &           2.5 $\pm$        0.3    \\ 
RM\,284    &    A    &      57195.60    &         21360    &          0.15    &           3.3 $\pm$        0.4    \\ 
RM\,284    &    A    &      57428.45    &         21690    &          0.14    &           3.0 $\pm$        0.4    \\ 
RM\,284    &    A    &      57435.40    &         21440    &          0.12    &           2.8 $\pm$        0.4    \\ 
RM\,284    &    A    &      57463.40    &         22240    &          0.09    &           1.8 $\pm$        0.3    \\ 
RM\,284    &    A    &      57480.60    &         21530    &          0.13    &           2.8 $\pm$        0.4    \\ 
RM\,284    &    A    &      57492.34    &         21510    &          0.11    &           2.5 $\pm$        0.3    \\ 
RM\,284    &    A    &      57510.32    &         21790    &          0.15    &           3.2 $\pm$        0.3    \\ 
RM\,284    &    A    &      57518.31    &         21540    &          0.16    &           3.3 $\pm$        0.3    \\ 
RM\,284    &    A    &      57543.45    &         21770    &          0.22    &           4.6 $\pm$        0.3    \\ 
RM\,284    &    A    &      57570.20    &         21620    &          0.15    &           3.3 $\pm$        0.3    \\ 
RM\,284    &    A    &      57576.16    &         21640    &          0.15    &           3.2 $\pm$        0.3    \\ 
RM\,284    &    A    &      57780.77    &         21380    &          0.08    &           1.7 $\pm$        0.3    \\ 
RM\,284    &    A    &      57789.44    &         21530    &          0.14    &           3.0 $\pm$        0.3    \\ 
RM\,284    &    A    &      57805.35    &         21580    &          0.19    &           3.9 $\pm$        0.4    \\ 
RM\,284    &    A    &      57817.32    &         21580    &          0.16    &           3.3 $\pm$        0.4    \\ 
RM\,284    &    A    &      57831.77    &         21730    &          0.17    &           3.6 $\pm$        0.4    \\ 
RM\,284    &    A    &      57843.26    &         21690    &          0.19    &           3.9 $\pm$        0.4    \\ 
RM\,284    &    A    &      57859.22    &         21450    &          0.17    &           3.7 $\pm$        0.4    \\ 
RM\,284    &    A    &      57874.21    &         21600    &          0.16    &           3.4 $\pm$        0.4    \\ 
RM\,284    &    A    &      57892.29    &         21550    &          0.16    &           3.5 $\pm$        0.3    \\ 
RM\,284    &    A    &      57901.21    &         21840    &          0.15    &           3.0 $\pm$        0.4    \\ 
RM\,284    &    A    &      57918.16    &         21930    &          0.11    &           2.4 $\pm$        0.4    \\ 
RM\,284    &    A    &      57933.42    &         21860    &          0.17    &           3.6 $\pm$        0.4    \\ 
RM\,339    &    A    &      56660.21    &         11100    &          0.29    &          10.4 $\pm$        0.4    \\ 
RM\,339    &    A    &      56664.51    &         11300    &          0.28    &          10.3 $\pm$        0.5    \\ 
RM\,339    &    A    &      56683.48    &         10790    &          0.29    &          10.4 $\pm$        0.3    \\ 
RM\,339    &    A    &      56686.47    &         10830    &          0.31    &          11.2 $\pm$        0.3    \\ 
RM\,339    &    A    &      56696.78    &         11080    &          0.28    &          10.2 $\pm$        0.3    \\ 
RM\,339    &    A    &      56715.39    &         10950    &          0.27    &           9.9 $\pm$        0.3    \\ 
RM\,339    &    A    &      56717.33    &         11070    &          0.29    &          10.4 $\pm$        0.3    \\ 
RM\,339    &    A    &      56720.45    &         11050    &          0.27    &           9.6 $\pm$        0.3    \\ 
RM\,339    &    A    &      56722.39    &         10960    &          0.26    &           9.5 $\pm$        0.3    \\ 
RM\,339    &    A    &      56726.46    &         10880    &          0.28    &          10.0 $\pm$        0.3    \\ 
RM\,339    &    A    &      56739.41    &         10940    &          0.28    &          10.3 $\pm$        0.3    \\ 
RM\,339    &    A    &      56745.28    &         10830    &          0.28    &          10.1 $\pm$        0.3    \\ 
RM\,339    &    A    &      56747.42    &         10840    &          0.27    &          10.0 $\pm$        0.3    \\ 
RM\,339    &    A    &      56749.37    &         10790    &          0.26    &           9.5 $\pm$        0.3    \\ 
RM\,339    &    A    &      56751.34    &         10860    &          0.28    &          10.2 $\pm$        0.3    \\ 
RM\,339    &    A    &      56755.34    &         10860    &          0.29    &          10.5 $\pm$        0.3    \\ 
RM\,339    &    A    &      56768.23    &         10700    &          0.27    &           9.6 $\pm$        0.2    \\ 
RM\,339    &    A    &      56772.23    &         10620    &          0.25    &           9.1 $\pm$        0.2    \\ 
RM\,339    &    A    &      56780.23    &         10810    &          0.26    &           9.5 $\pm$        0.2    \\ 
RM\,339    &    A    &      56782.25    &         10730    &          0.25    &           9.1 $\pm$        0.2    \\ 
RM\,339    &    A    &      56783.25    &         10850    &          0.27    &           9.7 $\pm$        0.2    \\ 
RM\,339    &    A    &      56795.18    &         10630    &          0.22    &           8.0 $\pm$        0.3    \\ 
RM\,339    &    A    &      56799.21    &         10640    &          0.22    &           7.8 $\pm$        0.2    \\ 
RM\,339    &    A    &      56804.19    &         10770    &          0.23    &           8.2 $\pm$        0.3    \\ 
RM\,339    &    A    &      56808.26    &         10660    &          0.23    &           8.5 $\pm$        0.3    \\ 
RM\,339    &    A    &      56813.23    &         10790    &          0.23    &           8.5 $\pm$        0.3    \\ 
RM\,339    &    A    &      56825.19    &         10850    &          0.23    &           8.4 $\pm$        0.2    \\ 
RM\,339    &    A    &      56829.21    &         10750    &          0.24    &           8.8 $\pm$        0.3    \\ 
RM\,339    &    A    &      56833.21    &         10710    &          0.23    &           8.5 $\pm$        0.3    \\ 
RM\,339    &    A    &      56837.19    &         10930    &          0.25    &           9.2 $\pm$        0.2    \\ 
RM\,339    &    A    &      57038.49    &         11020    &          0.22    &           7.9 $\pm$        0.4    \\ 
RM\,339    &    A    &      57050.29    &         10850    &          0.22    &           8.0 $\pm$        0.4    \\ 
RM\,339    &    A    &      57067.37    &         10850    &          0.22    &           8.2 $\pm$        0.4    \\ 
RM\,339    &    A    &      57082.47    &         10590    &          0.23    &           8.6 $\pm$        0.3    \\ 
RM\,339    &    A    &      57097.48    &         10860    &          0.23    &           8.6 $\pm$        0.5    \\ 
RM\,339    &    A    &      57106.47    &         10780    &          0.25    &           9.1 $\pm$        0.4    \\ 
RM\,339    &    A    &      57127.22    &         10730    &          0.19    &           7.0 $\pm$        0.4    \\ 
RM\,339    &    A    &      57135.17    &         10570    &          0.20    &           7.2 $\pm$        0.4    \\ 
RM\,339    &    A    &      57159.16    &         10800    &          0.24    &           8.8 $\pm$        0.4    \\ 
RM\,339    &    A    &      57166.16    &         10820    &          0.23    &           8.2 $\pm$        0.4    \\ 
RM\,339    &    A    &      57185.17    &         11030    &          0.24    &           8.8 $\pm$        0.3    \\ 
RM\,339    &    A    &      57195.60    &         10770    &          0.24    &           8.8 $\pm$        0.4    \\ 
RM\,339    &    A    &      57428.45    &         10730    &          0.22    &           8.2 $\pm$        0.5    \\ 
RM\,339    &    A    &      57435.40    &         10940    &          0.26    &           9.6 $\pm$        0.5    \\ 
RM\,339    &    A    &      57451.46    &         10820    &          0.27    &          10.0 $\pm$        0.4    \\ 
RM\,339    &    A    &      57463.40    &         10870    &          0.23    &           8.5 $\pm$        0.4    \\ 
RM\,339    &    A    &      57480.60    &         10610    &          0.25    &           9.3 $\pm$        0.5    \\ 
RM\,339    &    A    &      57492.34    &         10740    &          0.22    &           8.1 $\pm$        0.4    \\ 
RM\,339    &    A    &      57510.32    &         10850    &          0.20    &           7.5 $\pm$        0.3    \\ 
RM\,339    &    A    &      57518.31    &         10900    &          0.19    &           7.0 $\pm$        0.4    \\ 
RM\,339    &    A    &      57570.20    &         10880    &          0.20    &           7.3 $\pm$        0.4    \\ 
RM\,339    &    A    &      57576.16    &         10940    &          0.21    &           7.6 $\pm$        0.4    \\ 
RM\,339    &    A    &      57780.77    &         10960    &          0.26    &           9.5 $\pm$        0.4    \\ 
RM\,339    &    A    &      57789.44    &         10950    &          0.29    &          10.5 $\pm$        0.4    \\ 
RM\,339    &    A    &      57805.35    &         10730    &          0.25    &           9.1 $\pm$        0.5    \\ 
RM\,339    &    A    &      57817.32    &         11020    &          0.28    &          10.3 $\pm$        0.5    \\ 
RM\,339    &    A    &      57831.77    &         10870    &          0.22    &           7.9 $\pm$        0.6    \\ 
RM\,339    &    A    &      57843.26    &         11170    &          0.26    &           9.4 $\pm$        0.6    \\ 
RM\,339    &    A    &      57859.22    &         10950    &          0.28    &          10.2 $\pm$        0.6    \\ 
RM\,339    &    A    &      57874.21    &         11090    &          0.27    &           9.7 $\pm$        0.6    \\ 
RM\,339    &    A    &      57892.29    &         10950    &          0.30    &          10.9 $\pm$        0.5    \\ 
RM\,339    &    A    &      57901.21    &         11230    &          0.31    &          11.3 $\pm$        0.5    \\ 
RM\,339    &    A    &      57918.16    &         11030    &          0.32    &          11.6 $\pm$        0.5    \\ 
RM\,339    &    A    &      57933.42    &         11160    &          0.33    &          12.1 $\pm$        0.5    \\ 
RM\,357    &    A    &      56660.21    &         13320    &          0.27    &           3.5 $\pm$        0.2    \\ 
RM\,357    &    A    &      56664.51    &         13250    &          0.23    &           3.1 $\pm$        0.3    \\ 
RM\,357    &    A    &      56683.48    &         13380    &          0.20    &           2.7 $\pm$        0.2    \\ 
RM\,357    &    A    &      56686.47    &         13150    &          0.18    &           2.3 $\pm$        0.2    \\ 
RM\,357    &    A    &      56696.78    &         13240    &          0.17    &           2.2 $\pm$        0.2    \\ 
RM\,357    &    A    &      56715.39    &         13160    &          0.15    &           1.8 $\pm$        0.2    \\ 
RM\,357    &    A    &      56717.33    &         13350    &          0.15    &           1.9 $\pm$        0.2    \\ 
RM\,357    &    A    &      56720.45    &         13340    &          0.16    &           2.0 $\pm$        0.2    \\ 
RM\,357    &    A    &      56722.39    &         13260    &          0.11    &           1.4 $\pm$        0.2    \\ 
RM\,357    &    A    &      56726.46    &         13300    &          0.13    &           1.8 $\pm$        0.2    \\ 
RM\,357    &    A    &      56739.41    &         13350    &          0.14    &           1.8 $\pm$        0.2    \\ 
RM\,357    &    A    &      56745.28    &         13400    &          0.11    &           1.4 $\pm$        0.2    \\ 
RM\,357    &    A    &      56747.42    &         13520    &          0.08    &           0.9 $\pm$        0.2    \\ 
RM\,357    &    A    &      56749.37    &         13330    &          0.09    &           1.2 $\pm$        0.2    \\ 
RM\,357    &    A    &      56751.34    &         13330    &          0.12    &           1.5 $\pm$        0.2    \\ 
RM\,357    &    A    &      56755.34    &         13550    &          0.04    &           0.6 $\pm$        0.2    \\ 
RM\,357    &    A    &      56768.23    &         13300    &          0.16    &           2.1 $\pm$        0.2    \\ 
RM\,357    &    A    &      56772.23    &         13130    &          0.17    &           2.2 $\pm$        0.2    \\ 
RM\,357    &    A    &      56780.23    &         13260    &          0.20    &           2.6 $\pm$        0.2    \\ 
RM\,357    &    A    &      56782.25    &         13280    &          0.14    &           1.8 $\pm$        0.2    \\ 
RM\,357    &    A    &      56783.25    &         13330    &          0.20    &           2.5 $\pm$        0.2    \\ 
RM\,357    &    A    &      56795.18    &         13220    &          0.05    &           0.6 $\pm$        0.2    \\ 
RM\,357    &    A    &      56799.21    &         13420    &          0.09    &           1.1 $\pm$        0.2    \\ 
RM\,357    &    A    &      56804.19    &         13290    &          0.09    &           1.2 $\pm$        0.2    \\ 
RM\,357    &    A    &      56808.26    &         13430    &          0.15    &           2.0 $\pm$        0.2    \\ 
RM\,357    &    A    &      56813.23    &         13270    &          0.19    &           2.5 $\pm$        0.2    \\ 
RM\,357    &    A    &      56825.19    &         13090    &          0.19    &           2.6 $\pm$        0.2    \\ 
RM\,357    &    A    &      56829.21    &         13330    &          0.19    &           2.4 $\pm$        0.2    \\ 
RM\,357    &    A    &      56833.21    &         13120    &          0.14    &           1.7 $\pm$        0.2    \\ 
RM\,357    &    A    &      56837.19    &         13210    &          0.17    &           2.1 $\pm$        0.2    \\ 
RM\,357    &    A    &      57038.49    &         13490    &          0.05    &           0.7 $\pm$        0.3    \\ 
RM\,357    &    A    &      57050.29    &         13340    &         -0.02    &          -0.1 $\pm$        0.2    \\ 
RM\,357    &    A    &      57067.37    &         33680    &          0.00    &           0.0 $\pm$        0.2    \\ 
RM\,357    &    A    &      57082.47    &         13920    &          0.03    &           0.4 $\pm$        0.2    \\ 
RM\,357    &    A    &      57097.48    &         12070    &          0.03    &           0.3 $\pm$        0.3    \\ 
RM\,357    &    A    &      57106.47    &         13450    &          0.04    &           0.5 $\pm$        0.2    \\ 
RM\,357    &    A    &      57127.22    &         13930    &          0.01    &           0.1 $\pm$        0.2    \\ 
RM\,357    &    A    &      57135.17    &         13380    &          0.03    &           0.4 $\pm$        0.2    \\ 
RM\,357    &    A    &      57159.16    &         13600    &          0.08    &           1.1 $\pm$        0.2    \\ 
RM\,357    &    A    &      57166.16    &         13220    &          0.17    &           2.1 $\pm$        0.2    \\ 
RM\,357    &    A    &      57185.17    &         13320    &          0.10    &           1.4 $\pm$        0.2    \\ 
RM\,357    &    A    &      57195.60    &         13680    &          0.08    &           0.9 $\pm$        0.3    \\ 
RM\,357    &    A    &      57428.45    &         13650    &          0.03    &           0.4 $\pm$        0.3    \\ 
RM\,357    &    A    &      57435.40    &         13360    &          0.08    &           1.1 $\pm$        0.2    \\ 
RM\,357    &    A    &      57451.46    &         13530    &         -0.01    &          -0.2 $\pm$        0.2    \\ 
RM\,357    &    A    &      57463.40    &         13460    &          0.05    &           0.6 $\pm$        0.2    \\ 
RM\,357    &    A    &      57480.60    &         12800    &          0.07    &           0.9 $\pm$        0.2    \\ 
RM\,357    &    A    &      57492.34    &         12770    &          0.04    &           0.7 $\pm$        0.3    \\ 
RM\,357    &    A    &      57510.32    &         13000    &          0.08    &           1.1 $\pm$        0.3    \\ 
RM\,357    &    A    &      57518.31    &         13060    &          0.10    &           1.4 $\pm$        0.2    \\ 
RM\,357    &    A    &      57543.45    &         13300    &          0.16    &           2.0 $\pm$        0.3    \\ 
RM\,357    &    A    &      57570.20    &         13220    &          0.13    &           1.7 $\pm$        0.3    \\ 
RM\,357    &    A    &      57576.16    &         13070    &          0.11    &           1.5 $\pm$        0.3    \\ 
RM\,357    &    A    &      57780.77    &         13040    &          0.18    &           2.3 $\pm$        0.3    \\ 
RM\,357    &    A    &      57789.44    &         13040    &          0.19    &           2.6 $\pm$        0.3    \\ 
RM\,357    &    A    &      57805.35    &         13100    &          0.20    &           2.6 $\pm$        0.3    \\ 
RM\,357    &    A    &      57817.32    &         13050    &          0.24    &           3.2 $\pm$        0.3    \\ 
RM\,357    &    A    &      57831.77    &         12990    &          0.16    &           2.1 $\pm$        0.4    \\ 
RM\,357    &    A    &      57843.26    &         13100    &          0.20    &           2.7 $\pm$        0.3    \\ 
RM\,357    &    A    &      57859.22    &         12960    &          0.12    &           1.6 $\pm$        0.4    \\ 
RM\,357    &    A    &      57874.21    &         13280    &          0.21    &           3.0 $\pm$        0.4    \\ 
RM\,357    &    A    &      57892.29    &         12860    &          0.17    &           2.4 $\pm$        0.3    \\ 
RM\,357    &    A    &      57901.21    &         13080    &          0.25    &           3.3 $\pm$        0.3    \\ 
RM\,357    &    A    &      57918.16    &         13020    &          0.21    &           2.8 $\pm$        0.4    \\ 
RM\,357    &    A    &      57933.42    &         12980    &          0.20    &           2.7 $\pm$        0.3    \\ 
RM\,357    &    B    &      56660.21    &          4280    &          0.65    &          17.0 $\pm$        0.2    \\ 
RM\,357    &    B    &      56664.51    &          4260    &          0.63    &          16.5 $\pm$        0.4    \\ 
RM\,357    &    B    &      56683.48    &          4130    &          0.61    &          16.1 $\pm$        0.3    \\ 
RM\,357    &    B    &      56686.47    &          4120    &          0.60    &          15.9 $\pm$        0.3    \\ 
RM\,357    &    B    &      56696.78    &          4050    &          0.56    &          14.9 $\pm$        0.2    \\ 
RM\,357    &    B    &      56715.39    &          4000    &          0.55    &          14.6 $\pm$        0.2    \\ 
RM\,357    &    B    &      56717.33    &          3990    &          0.54    &          14.4 $\pm$        0.2    \\ 
RM\,357    &    B    &      56720.45    &          3790    &          0.50    &          13.3 $\pm$        0.2    \\ 
RM\,357    &    B    &      56722.39    &          3740    &          0.48    &          12.9 $\pm$        0.2    \\ 
RM\,357    &    B    &      56726.46    &          3830    &          0.50    &          13.2 $\pm$        0.2    \\ 
RM\,357    &    B    &      56739.41    &          3780    &          0.50    &          13.3 $\pm$        0.2    \\ 
RM\,357    &    B    &      56745.28    &          3810    &          0.48    &          12.8 $\pm$        0.2    \\ 
RM\,357    &    B    &      56747.42    &          3720    &          0.47    &          12.5 $\pm$        0.2    \\ 
RM\,357    &    B    &      56749.37    &          3590    &          0.42    &          11.3 $\pm$        0.2    \\ 
RM\,357    &    B    &      56751.34    &          3650    &          0.46    &          12.4 $\pm$        0.2    \\ 
RM\,357    &    B    &      56755.34    &          3480    &          0.42    &          11.4 $\pm$        0.3    \\ 
RM\,357    &    B    &      56768.23    &          3940    &          0.53    &          14.1 $\pm$        0.2    \\ 
RM\,357    &    B    &      56772.23    &          3910    &          0.52    &          13.9 $\pm$        0.2    \\ 
RM\,357    &    B    &      56780.23    &          4020    &          0.55    &          14.6 $\pm$        0.2    \\ 
RM\,357    &    B    &      56782.25    &          4010    &          0.56    &          14.9 $\pm$        0.2    \\ 
RM\,357    &    B    &      56783.25    &          4000    &          0.57    &          15.0 $\pm$        0.2    \\ 
RM\,357    &    B    &      56795.18    &          3710    &          0.48    &          12.8 $\pm$        0.3    \\ 
RM\,357    &    B    &      56799.21    &          3710    &          0.48    &          12.8 $\pm$        0.2    \\ 
RM\,357    &    B    &      56804.19    &          3550    &          0.43    &          11.6 $\pm$        0.3    \\ 
RM\,357    &    B    &      56808.26    &          3970    &          0.52    &          13.7 $\pm$        0.2    \\ 
RM\,357    &    B    &      56813.23    &          4090    &          0.56    &          14.7 $\pm$        0.2    \\ 
RM\,357    &    B    &      56825.19    &          4070    &          0.58    &          15.4 $\pm$        0.2    \\ 
RM\,357    &    B    &      56829.21    &          4200    &          0.57    &          15.2 $\pm$        0.2    \\ 
RM\,357    &    B    &      56833.21    &          4020    &          0.57    &          15.0 $\pm$        0.2    \\ 
RM\,357    &    B    &      56837.19    &          4030    &          0.55    &          14.6 $\pm$        0.2    \\ 
RM\,357    &    B    &      57038.49    &          3130    &          0.30    &           8.4 $\pm$        0.3    \\ 
RM\,357    &    B    &      57050.29    &          3240    &          0.27    &           7.3 $\pm$        0.3    \\ 
RM\,357    &    B    &      57067.37    &          2940    &          0.21    &           5.9 $\pm$        0.3    \\ 
RM\,357    &    B    &      57082.47    &          3010    &          0.20    &           5.6 $\pm$        0.2    \\ 
RM\,357    &    B    &      57097.48    &          2930    &          0.18    &           4.9 $\pm$        0.4    \\ 
RM\,357    &    B    &      57106.47    &          3400    &          0.26    &           6.9 $\pm$        0.3    \\ 
RM\,357    &    B    &      57127.22    &          3060    &          0.23    &           6.3 $\pm$        0.3    \\ 
RM\,357    &    B    &      57135.17    &          3340    &          0.27    &           7.2 $\pm$        0.3    \\ 
RM\,357    &    B    &      57159.16    &          3690    &          0.39    &          10.4 $\pm$        0.3    \\ 
RM\,357    &    B    &      57166.16    &          3830    &          0.43    &          11.4 $\pm$        0.3    \\ 
RM\,357    &    B    &      57185.17    &          3780    &          0.44    &          11.7 $\pm$        0.2    \\ 
RM\,357    &    B    &      57195.60    &          3620    &          0.38    &          10.3 $\pm$        0.3    \\ 
RM\,357    &    B    &      57428.45    &          3480    &          0.36    &           9.6 $\pm$        0.3    \\ 
RM\,357    &    B    &      57435.40    &          3440    &          0.37    &           9.8 $\pm$        0.3    \\ 
RM\,357    &    B    &      57451.46    &          3190    &          0.26    &           7.0 $\pm$        0.3    \\ 
RM\,357    &    B    &      57463.40    &          3020    &          0.25    &           6.6 $\pm$        0.3    \\ 
RM\,357    &    B    &      57480.60    &          3560    &          0.37    &          10.0 $\pm$        0.2    \\ 
RM\,357    &    B    &      57492.34    &          3290    &          0.34    &           9.2 $\pm$        0.4    \\ 
RM\,357    &    B    &      57510.32    &          3620    &          0.44    &          11.6 $\pm$        0.3    \\ 
RM\,357    &    B    &      57518.31    &          3670    &          0.43    &          11.4 $\pm$        0.2    \\ 
RM\,357    &    B    &      57543.45    &          3880    &          0.50    &          13.4 $\pm$        0.3    \\ 
RM\,357    &    B    &      57570.20    &          3860    &          0.49    &          12.9 $\pm$        0.3    \\ 
RM\,357    &    B    &      57576.16    &          3840    &          0.48    &          12.9 $\pm$        0.3    \\ 
RM\,357    &    B    &      57780.77    &          3970    &          0.55    &          14.7 $\pm$        0.3    \\ 
RM\,357    &    B    &      57789.44    &          4000    &          0.55    &          14.5 $\pm$        0.3    \\ 
RM\,357    &    B    &      57805.35    &          4090    &          0.57    &          15.3 $\pm$        0.3    \\ 
RM\,357    &    B    &      57817.32    &          4110    &          0.55    &          14.5 $\pm$        0.3    \\ 
RM\,357    &    B    &      57831.77    &          4030    &          0.54    &          14.3 $\pm$        0.4    \\ 
RM\,357    &    B    &      57843.26    &          4070    &          0.57    &          15.3 $\pm$        0.3    \\ 
RM\,357    &    B    &      57859.22    &          4020    &          0.55    &          14.5 $\pm$        0.4    \\ 
RM\,357    &    B    &      57874.21    &          4100    &          0.55    &          14.7 $\pm$        0.4    \\ 
RM\,357    &    B    &      57892.29    &          4130    &          0.59    &          15.6 $\pm$        0.4    \\ 
RM\,357    &    B    &      57901.21    &          4120    &          0.58    &          15.3 $\pm$        0.3    \\ 
RM\,357    &    B    &      57918.16    &          4170    &          0.59    &          15.5 $\pm$        0.4    \\ 
RM\,357    &    B    &      57933.42    &          4150    &          0.59    &          15.8 $\pm$        0.3    \\ 
RM\,361    &    A    &      56660.21    &          3950    &          0.59    &          16.7 $\pm$        0.4    \\ 
RM\,361    &    A    &      56664.51    &          4030    &          0.58    &          16.4 $\pm$        0.4    \\ 
RM\,361    &    A    &      56683.48    &          3910    &          0.56    &          16.0 $\pm$        0.4    \\ 
RM\,361    &    A    &      56686.47    &          3990    &          0.56    &          16.0 $\pm$        0.3    \\ 
RM\,361    &    A    &      56696.78    &          3880    &          0.52    &          14.9 $\pm$        0.4    \\ 
RM\,361    &    A    &      56715.39    &          3940    &          0.52    &          14.8 $\pm$        0.4    \\ 
RM\,361    &    A    &      56717.33    &          3830    &          0.51    &          14.4 $\pm$        0.3    \\ 
RM\,361    &    A    &      56720.45    &          3970    &          0.52    &          15.0 $\pm$        0.3    \\ 
RM\,361    &    A    &      56722.39    &          3970    &          0.55    &          15.6 $\pm$        0.2    \\ 
RM\,361    &    A    &      56726.46    &          4010    &          0.53    &          15.3 $\pm$        0.3    \\ 
RM\,361    &    A    &      56739.41    &          3860    &          0.51    &          14.6 $\pm$        0.3    \\ 
RM\,361    &    A    &      56745.28    &          3890    &          0.53    &          15.1 $\pm$        0.3    \\ 
RM\,361    &    A    &      56747.42    &          4020    &          0.53    &          15.0 $\pm$        0.3    \\ 
RM\,361    &    A    &      56749.37    &          3940    &          0.50    &          14.1 $\pm$        0.2    \\ 
RM\,361    &    A    &      56751.34    &          4080    &          0.55    &          15.6 $\pm$        0.3    \\ 
RM\,361    &    A    &      56755.34    &          4100    &          0.52    &          15.0 $\pm$        0.3    \\ 
RM\,361    &    A    &      56768.23    &          3930    &          0.52    &          15.0 $\pm$        0.3    \\ 
RM\,361    &    A    &      56772.23    &          4020    &          0.58    &          16.6 $\pm$        0.3    \\ 
RM\,361    &    A    &      56780.23    &          4000    &          0.58    &          16.5 $\pm$        0.3    \\ 
RM\,361    &    A    &      56782.25    &          4040    &          0.54    &          15.5 $\pm$        0.2    \\ 
RM\,361    &    A    &      56783.25    &          3980    &          0.50    &          14.4 $\pm$        0.3    \\ 
RM\,361    &    A    &      56795.18    &          3970    &          0.50    &          14.4 $\pm$        0.3    \\ 
RM\,361    &    A    &      56799.21    &          4000    &          0.49    &          14.1 $\pm$        0.2    \\ 
RM\,361    &    A    &      56804.19    &          3910    &          0.48    &          13.5 $\pm$        0.4    \\ 
RM\,361    &    A    &      56808.26    &          4000    &          0.50    &          14.3 $\pm$        0.3    \\ 
RM\,361    &    A    &      56813.23    &          3980    &          0.51    &          14.5 $\pm$        0.2    \\ 
RM\,361    &    A    &      56825.19    &          4080    &          0.59    &          16.7 $\pm$        0.2    \\ 
RM\,361    &    A    &      56829.21    &          3990    &          0.59    &          16.7 $\pm$        0.3    \\ 
RM\,361    &    A    &      56833.21    &          4010    &          0.58    &          16.5 $\pm$        0.3    \\ 
RM\,361    &    A    &      56837.19    &          4010    &          0.57    &          16.3 $\pm$        0.2    \\ 
RM\,361    &    A    &      57038.49    &          4000    &          0.62    &          17.8 $\pm$        0.4    \\ 
RM\,361    &    A    &      57050.29    &          4030    &          0.58    &          16.4 $\pm$        0.3    \\ 
RM\,361    &    A    &      57067.37    &          4110    &          0.67    &          18.7 $\pm$        0.5    \\ 
RM\,361    &    A    &      57082.47    &          3980    &          0.54    &          15.4 $\pm$        0.2    \\ 
RM\,361    &    A    &      57097.48    &          4050    &          0.57    &          16.4 $\pm$        0.3    \\ 
RM\,361    &    A    &      57106.47    &          3950    &          0.56    &          16.0 $\pm$        0.2    \\ 
RM\,361    &    A    &      57127.22    &          3900    &          0.56    &          15.9 $\pm$        0.3    \\ 
RM\,361    &    A    &      57135.17    &          3950    &          0.57    &          16.2 $\pm$        0.4    \\ 
RM\,361    &    A    &      57159.16    &          3900    &          0.54    &          15.4 $\pm$        0.3    \\ 
RM\,361    &    A    &      57166.16    &          3950    &          0.52    &          14.6 $\pm$        0.3    \\ 
RM\,361    &    A    &      57185.17    &          3950    &          0.49    &          14.0 $\pm$        0.2    \\ 
RM\,361    &    A    &      57195.60    &          3750    &          0.44    &          12.6 $\pm$        0.3    \\ 
RM\,361    &    A    &      57428.45    &          4050    &          0.51    &          14.5 $\pm$        0.3    \\ 
RM\,361    &    A    &      57435.40    &          3930    &          0.45    &          13.1 $\pm$        0.3    \\ 
RM\,361    &    A    &      57451.46    &          4070    &          0.49    &          14.2 $\pm$        0.2    \\ 
RM\,361    &    A    &      57463.40    &          4080    &          0.49    &          14.1 $\pm$        0.3    \\ 
RM\,361    &    A    &      57480.60    &          4010    &          0.47    &          13.5 $\pm$        0.3    \\ 
RM\,361    &    A    &      57490.23    &          3960    &          0.51    &          14.5 $\pm$        0.5    \\ 
RM\,361    &    A    &      57492.34    &          4090    &          0.51    &          14.4 $\pm$        0.2    \\ 
RM\,361    &    A    &      57510.32    &          4080    &          0.50    &          14.3 $\pm$        0.2    \\ 
RM\,361    &    A    &      57518.31    &          4150    &          0.52    &          14.9 $\pm$        0.2    \\ 
RM\,361    &    A    &      57543.45    &          4120    &          0.57    &          16.3 $\pm$        0.3    \\ 
RM\,361    &    A    &      57570.20    &          4210    &          0.63    &          17.7 $\pm$        0.3    \\ 
RM\,361    &    A    &      57576.16    &          4170    &          0.61    &          17.3 $\pm$        0.3    \\ 
RM\,361    &    A    &      57780.77    &          4250    &          0.68    &          19.1 $\pm$        0.3    \\ 
RM\,361    &    A    &      57789.44    &          4190    &          0.65    &          18.4 $\pm$        0.4    \\ 
RM\,361    &    A    &      57805.35    &          4180    &          0.69    &          19.5 $\pm$        0.5    \\ 
RM\,361    &    A    &      57817.32    &          4140    &          0.66    &          18.7 $\pm$        0.5    \\ 
RM\,361    &    A    &      57831.77    &          4140    &          0.65    &          18.5 $\pm$        0.6    \\ 
RM\,361    &    A    &      57843.26    &          4210    &          0.62    &          17.6 $\pm$        0.4    \\ 
RM\,361    &    A    &      57859.22    &          4180    &          0.64    &          18.2 $\pm$        0.4    \\ 
RM\,361    &    A    &      57874.21    &          4210    &          0.63    &          18.1 $\pm$        0.4    \\ 
RM\,361    &    A    &      57892.29    &          4240    &          0.61    &          17.4 $\pm$        0.3    \\ 
RM\,361    &    A    &      57901.21    &          4230    &          0.62    &          17.7 $\pm$        0.3    \\ 
RM\,361    &    A    &      57918.16    &          4210    &          0.62    &          17.7 $\pm$        0.3    \\ 
RM\,361    &    A    &      57933.42    &          4160    &          0.62    &          17.6 $\pm$        0.3    \\ 
RM\,408    &    A    &      56660.21    &          2170    &          0.48    &           9.1 $\pm$        0.1    \\ 
RM\,408    &    A    &      56664.51    &          2200    &          0.49    &           9.3 $\pm$        0.2    \\ 
RM\,408    &    A    &      56683.48    &          2210    &          0.47    &           9.0 $\pm$        0.1    \\ 
RM\,408    &    A    &      56686.47    &          2240    &          0.51    &           9.6 $\pm$        0.1    \\ 
RM\,408    &    A    &      56696.78    &          2210    &          0.49    &           9.3 $\pm$        0.1    \\ 
RM\,408    &    A    &      56715.39    &          2200    &          0.51    &           9.7 $\pm$        0.1    \\ 
RM\,408    &    A    &      56717.33    &          2190    &          0.52    &           9.8 $\pm$        0.1    \\ 
RM\,408    &    A    &      56720.45    &          2170    &          0.48    &           9.2 $\pm$        0.1    \\ 
RM\,408    &    A    &      56722.39    &          2190    &          0.49    &           9.3 $\pm$        0.1    \\ 
RM\,408    &    A    &      56726.46    &          2170    &          0.50    &           9.5 $\pm$        0.1    \\ 
RM\,408    &    A    &      56739.41    &          2190    &          0.50    &           9.5 $\pm$        0.1    \\ 
RM\,408    &    A    &      56745.28    &          2210    &          0.52    &           9.7 $\pm$        0.1    \\ 
RM\,408    &    A    &      56747.42    &          2220    &          0.52    &           9.9 $\pm$        0.1    \\ 
RM\,408    &    A    &      56749.37    &          2180    &          0.49    &           9.3 $\pm$        0.1    \\ 
RM\,408    &    A    &      56751.34    &          2240    &          0.51    &           9.7 $\pm$        0.1    \\ 
RM\,408    &    A    &      56755.34    &          2200    &          0.53    &          10.0 $\pm$        0.1    \\ 
RM\,408    &    A    &      56768.23    &          2210    &          0.53    &          10.0 $\pm$        0.1    \\ 
RM\,408    &    A    &      56772.23    &          2230    &          0.52    &           9.8 $\pm$        0.1    \\ 
RM\,408    &    A    &      56780.23    &          2190    &          0.53    &          10.1 $\pm$        0.1    \\ 
RM\,408    &    A    &      56782.25    &          2190    &          0.52    &           9.9 $\pm$        0.1    \\ 
RM\,408    &    A    &      56783.25    &          2200    &          0.51    &           9.6 $\pm$        0.1    \\ 
RM\,408    &    A    &      56795.18    &          2180    &          0.51    &           9.6 $\pm$        0.1    \\ 
RM\,408    &    A    &      56799.21    &          2220    &          0.52    &          10.0 $\pm$        0.1    \\ 
RM\,408    &    A    &      56804.19    &          2230    &          0.51    &           9.7 $\pm$        0.1    \\ 
RM\,408    &    A    &      56808.26    &          2190    &          0.50    &           9.6 $\pm$        0.1    \\ 
RM\,408    &    A    &      56813.23    &          2220    &          0.49    &           9.4 $\pm$        0.1    \\ 
RM\,408    &    A    &      56825.19    &          2190    &          0.49    &           9.2 $\pm$        0.1    \\ 
RM\,408    &    A    &      56829.21    &          2210    &          0.46    &           8.8 $\pm$        0.1    \\ 
RM\,408    &    A    &      56833.21    &          2200    &          0.47    &           9.0 $\pm$        0.1    \\ 
RM\,408    &    A    &      56837.19    &          2220    &          0.48    &           9.2 $\pm$        0.1    \\ 
RM\,408    &    A    &      57159.16    &          2230    &          0.47    &           8.8 $\pm$        0.1    \\ 
RM\,408    &    A    &      57166.16    &          2250    &          0.48    &           9.0 $\pm$        0.1    \\ 
RM\,508    &    A    &      56660.21    &         19610    &          0.39    &           6.1 $\pm$        0.1    \\ 
RM\,508    &    A    &      56664.51    &         19590    &          0.39    &           6.0 $\pm$        0.1    \\ 
RM\,508    &    A    &      56669.50    &         19570    &          0.39    &           6.1 $\pm$        0.1    \\ 
RM\,508    &    A    &      56683.48    &         19580    &          0.40    &           6.2 $\pm$        0.0    \\ 
RM\,508    &    A    &      56686.47    &         19580    &          0.39    &           6.0 $\pm$        0.0    \\ 
RM\,508    &    A    &      56696.78    &         19620    &          0.35    &           5.4 $\pm$        0.1    \\ 
RM\,508    &    A    &      56713.43    &         19650    &          0.37    &           5.8 $\pm$        0.4    \\ 
RM\,508    &    A    &      56715.39    &         19600    &          0.34    &           5.2 $\pm$        0.1    \\ 
RM\,508    &    A    &      56717.33    &         19590    &          0.33    &           5.1 $\pm$        0.0    \\ 
RM\,508    &    A    &      56720.45    &         19610    &          0.34    &           5.3 $\pm$        0.0    \\ 
RM\,508    &    A    &      56722.39    &         19590    &          0.34    &           5.3 $\pm$        0.0    \\ 
RM\,508    &    A    &      56726.46    &         19600    &          0.36    &           5.5 $\pm$        0.0    \\ 
RM\,508    &    A    &      56739.41    &         19600    &          0.34    &           5.2 $\pm$        0.0    \\ 
RM\,508    &    A    &      56745.28    &         19620    &          0.34    &           5.3 $\pm$        0.0    \\ 
RM\,508    &    A    &      56747.42    &         19600    &          0.34    &           5.3 $\pm$        0.1    \\ 
RM\,508    &    A    &      56749.37    &         19600    &          0.34    &           5.2 $\pm$        0.1    \\ 
RM\,508    &    A    &      56751.34    &         19590    &          0.34    &           5.2 $\pm$        0.0    \\ 
RM\,508    &    A    &      56755.34    &         19580    &          0.34    &           5.3 $\pm$        0.1    \\ 
RM\,508    &    A    &      56768.23    &         19600    &          0.35    &           5.4 $\pm$        0.0    \\ 
RM\,508    &    A    &      56772.23    &         19580    &          0.35    &           5.4 $\pm$        0.0    \\ 
RM\,508    &    A    &      56780.23    &         19610    &          0.35    &           5.5 $\pm$        0.0    \\ 
RM\,508    &    A    &      56782.25    &         19570    &          0.35    &           5.5 $\pm$        0.0    \\ 
RM\,508    &    A    &      56783.25    &         19590    &          0.36    &           5.6 $\pm$        0.0    \\ 
RM\,508    &    A    &      56795.18    &         19590    &          0.36    &           5.5 $\pm$        0.1    \\ 
RM\,508    &    A    &      56799.21    &         19570    &          0.35    &           5.5 $\pm$        0.0    \\ 
RM\,508    &    A    &      56804.19    &         19590    &          0.36    &           5.6 $\pm$        0.1    \\ 
RM\,508    &    A    &      56808.26    &         19600    &          0.36    &           5.6 $\pm$        0.1    \\ 
RM\,508    &    A    &      56813.23    &         19580    &          0.37    &           5.7 $\pm$        0.0    \\ 
RM\,508    &    A    &      56825.19    &         19560    &          0.38    &           5.9 $\pm$        0.0    \\ 
RM\,508    &    A    &      56829.21    &         19570    &          0.38    &           5.8 $\pm$        0.0    \\ 
RM\,508    &    A    &      56833.21    &         19570    &          0.39    &           6.0 $\pm$        0.0    \\ 
RM\,508    &    A    &      56837.19    &         19580    &          0.39    &           6.1 $\pm$        0.0    \\ 
RM\,508    &    A    &      57050.29    &         19590    &          0.50    &           7.8 $\pm$        0.1    \\ 
RM\,508    &    A    &      57067.37    &         19590    &          0.49    &           7.6 $\pm$        0.1    \\ 
RM\,508    &    A    &      57082.47    &         19580    &          0.47    &           7.3 $\pm$        0.1    \\ 
RM\,508    &    A    &      57097.48    &         19580    &          0.48    &           7.4 $\pm$        0.1    \\ 
RM\,508    &    A    &      57106.47    &         19570    &          0.48    &           7.4 $\pm$        0.1    \\ 
RM\,508    &    A    &      57127.22    &         19590    &          0.48    &           7.4 $\pm$        0.1    \\ 
RM\,508    &    A    &      57135.17    &         19600    &          0.48    &           7.4 $\pm$        0.1    \\ 
RM\,508    &    A    &      57159.16    &         19580    &          0.46    &           7.2 $\pm$        0.1    \\ 
RM\,508    &    A    &      57166.16    &         19590    &          0.45    &           6.9 $\pm$        0.1    \\ 
RM\,508    &    A    &      57185.17    &         19580    &          0.44    &           6.7 $\pm$        0.1    \\ 
RM\,508    &    A    &      57195.60    &         19600    &          0.41    &           6.3 $\pm$        0.1    \\ 
RM\,508    &    A    &      57428.45    &         19560    &          0.44    &           6.8 $\pm$        0.1    \\ 
RM\,508    &    A    &      57435.40    &         19560    &          0.45    &           7.0 $\pm$        0.1    \\ 
RM\,508    &    A    &      57451.46    &         19570    &          0.45    &           7.0 $\pm$        0.1    \\ 
RM\,508    &    A    &      57463.40    &         19540    &          0.45    &           7.0 $\pm$        0.1    \\ 
RM\,508    &    A    &      57480.60    &         19560    &          0.45    &           6.9 $\pm$        0.1    \\ 
RM\,508    &    A    &      57490.23    &         19570    &          0.46    &           7.2 $\pm$        0.1    \\ 
RM\,508    &    A    &      57492.34    &         19570    &          0.46    &           7.1 $\pm$        0.1    \\ 
RM\,508    &    A    &      57510.32    &         19560    &          0.45    &           7.0 $\pm$        0.1    \\ 
RM\,508    &    A    &      57518.31    &         19550    &          0.46    &           7.1 $\pm$        0.1    \\ 
RM\,508    &    A    &      57543.45    &         19570    &          0.45    &           6.9 $\pm$        0.1    \\ 
RM\,508    &    A    &      57550.16    &         19570    &          0.45    &           7.0 $\pm$        0.1    \\ 
RM\,508    &    A    &      57570.20    &         19560    &          0.45    &           7.0 $\pm$        0.1    \\ 
RM\,508    &    A    &      57576.16    &         19560    &          0.46    &           7.1 $\pm$        0.1    \\ 
RM\,508    &    A    &      57780.77    &         19550    &          0.46    &           7.1 $\pm$        0.1    \\ 
RM\,508    &    A    &      57789.44    &         19550    &          0.46    &           7.1 $\pm$        0.1    \\ 
RM\,508    &    A    &      57805.35    &         19550    &          0.40    &           6.2 $\pm$        0.1    \\ 
RM\,508    &    A    &      57817.32    &         19570    &          0.43    &           6.6 $\pm$        0.1    \\ 
RM\,508    &    A    &      57831.77    &         19570    &          0.44    &           6.8 $\pm$        0.1    \\ 
RM\,508    &    A    &      57843.26    &         19570    &          0.44    &           6.7 $\pm$        0.1    \\ 
RM\,508    &    A    &      57859.22    &         19580    &          0.44    &           6.8 $\pm$        0.1    \\ 
RM\,508    &    A    &      57874.21    &         19570    &          0.46    &           7.1 $\pm$        0.1    \\ 
RM\,508    &    A    &      57892.29    &         19560    &          0.42    &           6.5 $\pm$        0.1    \\ 
RM\,508    &    A    &      57901.21    &         19580    &          0.40    &           6.1 $\pm$        0.1    \\ 
RM\,508    &    A    &      57918.16    &         19660    &          0.23    &           3.5 $\pm$        0.1    \\ 
RM\,508    &    A    &      57933.42    &         19590    &          0.18    &           2.8 $\pm$        0.1    \\ 
RM\,509    &    A    &      56722.39    &         18240    &          0.24    &          12.1 $\pm$        0.5    \\ 
RM\,509    &    A    &      56749.37    &         18310    &          0.27    &          14.0 $\pm$        0.5    \\ 
RM\,509    &    A    &      56768.23    &         18150    &          0.30    &          15.6 $\pm$        0.5    \\ 
RM\,509    &    A    &      56772.23    &         17870    &          0.23    &          12.0 $\pm$        0.5    \\ 
RM\,509    &    A    &      56780.23    &         18120    &          0.27    &          13.8 $\pm$        0.5    \\ 
RM\,509    &    A    &      56782.25    &         18230    &          0.27    &          13.9 $\pm$        0.5    \\ 
RM\,509    &    A    &      56783.25    &         18030    &          0.25    &          13.2 $\pm$        0.5    \\ 
RM\,509    &    A    &      56799.21    &         18100    &          0.26    &          13.4 $\pm$        0.4    \\ 
RM\,509    &    A    &      56813.23    &         18490    &          0.27    &          14.2 $\pm$        0.6    \\ 
RM\,509    &    A    &      56837.19    &         18190    &          0.24    &          12.6 $\pm$        0.5    \\ 
RM\,509    &    B    &      56722.39    &          1370    &          0.48    &           5.0 $\pm$        0.1    \\ 
RM\,509    &    B    &      56749.37    &          1360    &          0.45    &           4.6 $\pm$        0.1    \\ 
RM\,509    &    B    &      56768.23    &          1370    &          0.47    &           5.0 $\pm$        0.1    \\ 
RM\,509    &    B    &      56772.23    &          1380    &          0.46    &           4.8 $\pm$        0.1    \\ 
RM\,509    &    B    &      56780.23    &          1390    &          0.42    &           4.4 $\pm$        0.1    \\ 
RM\,509    &    B    &      56782.25    &          1380    &          0.50    &           5.2 $\pm$        0.1    \\ 
RM\,509    &    B    &      56783.25    &          1320    &          0.48    &           5.0 $\pm$        0.1    \\ 
RM\,509    &    B    &      56799.21    &          1380    &          0.46    &           4.8 $\pm$        0.1    \\ 
RM\,509    &    B    &      56813.23    &          1370    &          0.46    &           4.8 $\pm$        0.1    \\ 
RM\,509    &    B    &      56837.19    &          1420    &          0.43    &           4.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      56660.21    &         23590    &          0.15    &           2.4 $\pm$        0.1    \\ 
RM\,564    &    A    &      56664.51    &         23580    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,564    &    A    &      56669.50    &         23540    &          0.15    &           2.4 $\pm$        0.2    \\ 
RM\,564    &    A    &      56683.48    &         23560    &          0.16    &           2.6 $\pm$        0.1    \\ 
RM\,564    &    A    &      56686.47    &         23520    &          0.16    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      56696.78    &         23520    &          0.16    &           2.6 $\pm$        0.1    \\ 
RM\,564    &    A    &      56715.39    &         23560    &          0.16    &           2.6 $\pm$        0.1    \\ 
RM\,564    &    A    &      56717.33    &         23540    &          0.16    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      56720.45    &         23550    &          0.16    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      56722.39    &         23580    &          0.15    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      56726.46    &         23560    &          0.16    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      56739.41    &         23590    &          0.16    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      56745.28    &         23530    &          0.15    &           2.4 $\pm$        0.1    \\ 
RM\,564    &    A    &      56747.42    &         23550    &          0.16    &           2.6 $\pm$        0.1    \\ 
RM\,564    &    A    &      56749.37    &         23570    &          0.17    &           2.7 $\pm$        0.1    \\ 
RM\,564    &    A    &      56751.34    &         23550    &          0.17    &           2.7 $\pm$        0.1    \\ 
RM\,564    &    A    &      56755.34    &         23530    &          0.18    &           2.9 $\pm$        0.1    \\ 
RM\,564    &    A    &      56768.23    &         23540    &          0.17    &           2.7 $\pm$        0.1    \\ 
RM\,564    &    A    &      56772.23    &         23540    &          0.17    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      56780.23    &         23540    &          0.17    &           2.7 $\pm$        0.1    \\ 
RM\,564    &    A    &      56782.25    &         23570    &          0.17    &           2.7 $\pm$        0.1    \\ 
RM\,564    &    A    &      56783.25    &         23580    &          0.17    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      56795.18    &         23580    &          0.17    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      56799.21    &         23580    &          0.17    &           2.6 $\pm$        0.1    \\ 
RM\,564    &    A    &      56804.19    &         23630    &          0.16    &           2.6 $\pm$        0.1    \\ 
RM\,564    &    A    &      56808.26    &         23520    &          0.17    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      56813.23    &         23600    &          0.17    &           2.7 $\pm$        0.1    \\ 
RM\,564    &    A    &      56825.19    &         23560    &          0.18    &           2.9 $\pm$        0.1    \\ 
RM\,564    &    A    &      56829.21    &         23540    &          0.18    &           2.9 $\pm$        0.1    \\ 
RM\,564    &    A    &      56833.21    &         23580    &          0.18    &           2.9 $\pm$        0.1    \\ 
RM\,564    &    A    &      56837.19    &         23570    &          0.17    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      57038.49    &         23700    &          0.14    &           2.2 $\pm$        0.1    \\ 
RM\,564    &    A    &      57050.29    &         23700    &          0.13    &           2.1 $\pm$        0.1    \\ 
RM\,564    &    A    &      57082.47    &         23660    &          0.14    &           2.2 $\pm$        0.1    \\ 
RM\,564    &    A    &      57097.48    &         23660    &          0.15    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      57106.47    &         23690    &          0.14    &           2.3 $\pm$        0.1    \\ 
RM\,564    &    A    &      57127.22    &         23680    &          0.17    &           2.6 $\pm$        0.1    \\ 
RM\,564    &    A    &      57135.17    &         23690    &          0.16    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      57159.16    &         23750    &          0.14    &           2.3 $\pm$        0.1    \\ 
RM\,564    &    A    &      57166.16    &         23720    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,564    &    A    &      57185.17    &         23720    &          0.14    &           2.3 $\pm$        0.1    \\ 
RM\,564    &    A    &      57195.60    &         23760    &          0.15    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      57428.45    &         23700    &          0.18    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      57435.40    &         23690    &          0.18    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      57451.46    &         23780    &          0.17    &           2.7 $\pm$        0.1    \\ 
RM\,564    &    A    &      57463.40    &         23700    &          0.19    &           3.0 $\pm$        0.1    \\ 
RM\,564    &    A    &      57480.60    &         23750    &          0.20    &           3.1 $\pm$        0.1    \\ 
RM\,564    &    A    &      57490.23    &         23800    &          0.18    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      57492.34    &         23720    &          0.19    &           2.9 $\pm$        0.1    \\ 
RM\,564    &    A    &      57510.32    &         23650    &          0.21    &           3.3 $\pm$        0.1    \\ 
RM\,564    &    A    &      57518.31    &         23870    &          0.18    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      57543.45    &         23800    &          0.17    &           2.7 $\pm$        0.1    \\ 
RM\,564    &    A    &      57550.16    &         23890    &          0.19    &           2.9 $\pm$        0.2    \\ 
RM\,564    &    A    &      57570.20    &         23710    &          0.19    &           3.1 $\pm$        0.1    \\ 
RM\,564    &    A    &      57576.16    &         23760    &          0.19    &           3.0 $\pm$        0.1    \\ 
RM\,564    &    A    &      57780.77    &         23800    &          0.18    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      57789.44    &         23850    &          0.18    &           2.9 $\pm$        0.1    \\ 
RM\,564    &    A    &      57805.35    &         23870    &          0.18    &           2.8 $\pm$        0.1    \\ 
RM\,564    &    A    &      57817.32    &         23810    &          0.16    &           2.5 $\pm$        0.1    \\ 
RM\,564    &    A    &      57831.77    &         23780    &          0.17    &           2.7 $\pm$        0.1    \\ 
RM\,564    &    A    &      57843.26    &         23890    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,564    &    A    &      57859.22    &         24000    &          0.14    &           2.2 $\pm$        0.1    \\ 
RM\,564    &    A    &      57874.21    &         23920    &          0.15    &           2.4 $\pm$        0.1    \\ 
RM\,564    &    A    &      57892.29    &         24030    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,564    &    A    &      57901.21    &         23930    &          0.16    &           2.6 $\pm$        0.1    \\ 
RM\,564    &    A    &      57918.16    &         23920    &          0.16    &           2.4 $\pm$        0.1    \\ 
RM\,564    &    A    &      57933.42    &         23900    &          0.14    &           2.2 $\pm$        0.1    \\ 
RM\,565    &    A    &      56722.39    &         21080    &          0.23    &          14.5 $\pm$        1.4    \\ 
RM\,565    &    A    &      56772.23    &         20380    &          0.18    &          11.9 $\pm$        1.1    \\ 
RM\,565    &    A    &      56799.21    &         20380    &          0.22    &          14.5 $\pm$        1.2    \\ 
RM\,565    &    B    &      56722.39    &          8800    &          0.18    &           8.9 $\pm$        0.9    \\ 
RM\,565    &    B    &      56772.23    &          8070    &          0.27    &          13.2 $\pm$        0.8    \\ 
RM\,565    &    B    &      56799.21    &          7710    &          0.27    &          12.9 $\pm$        0.8    \\ 
RM\,613    &    A    &      56660.21    &         17910    &          0.23    &           4.7 $\pm$        0.1    \\ 
RM\,613    &    A    &      56664.51    &         17900    &          0.22    &           4.6 $\pm$        0.1    \\ 
RM\,613    &    A    &      56669.50    &         17820    &          0.22    &           4.5 $\pm$        0.1    \\ 
RM\,613    &    A    &      56683.48    &         17840    &          0.23    &           4.7 $\pm$        0.1    \\ 
RM\,613    &    A    &      56686.47    &         17840    &          0.24    &           5.0 $\pm$        0.1    \\ 
RM\,613    &    A    &      56696.78    &         17840    &          0.26    &           5.4 $\pm$        0.1    \\ 
RM\,613    &    A    &      56715.39    &         17840    &          0.28    &           5.8 $\pm$        0.1    \\ 
RM\,613    &    A    &      56717.33    &         17840    &          0.28    &           5.7 $\pm$        0.1    \\ 
RM\,613    &    A    &      56720.45    &         17860    &          0.28    &           5.7 $\pm$        0.1    \\ 
RM\,613    &    A    &      56722.39    &         17870    &          0.28    &           5.6 $\pm$        0.1    \\ 
RM\,613    &    A    &      56726.46    &         17870    &          0.26    &           5.4 $\pm$        0.1    \\ 
RM\,613    &    A    &      56739.41    &         17830    &          0.25    &           5.2 $\pm$        0.1    \\ 
RM\,613    &    A    &      56745.28    &         17830    &          0.24    &           5.0 $\pm$        0.1    \\ 
RM\,613    &    A    &      56747.42    &         17860    &          0.25    &           5.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      56749.37    &         17840    &          0.25    &           5.2 $\pm$        0.1    \\ 
RM\,613    &    A    &      56751.34    &         17870    &          0.25    &           5.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      56755.34    &         17880    &          0.23    &           4.6 $\pm$        0.1    \\ 
RM\,613    &    A    &      56768.23    &         17880    &          0.24    &           4.9 $\pm$        0.1    \\ 
RM\,613    &    A    &      56772.23    &         17860    &          0.23    &           4.7 $\pm$        0.1    \\ 
RM\,613    &    A    &      56780.23    &         17870    &          0.20    &           4.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      56782.25    &         17910    &          0.20    &           4.2 $\pm$        0.1    \\ 
RM\,613    &    A    &      56783.25    &         17890    &          0.21    &           4.2 $\pm$        0.1    \\ 
RM\,613    &    A    &      56795.18    &         17910    &          0.19    &           3.8 $\pm$        0.1    \\ 
RM\,613    &    A    &      56799.21    &         17930    &          0.19    &           3.9 $\pm$        0.1    \\ 
RM\,613    &    A    &      56804.19    &         17900    &          0.19    &           3.8 $\pm$        0.1    \\ 
RM\,613    &    A    &      56808.26    &         17870    &          0.20    &           4.0 $\pm$        0.1    \\ 
RM\,613    &    A    &      56813.23    &         17890    &          0.17    &           3.5 $\pm$        0.1    \\ 
RM\,613    &    A    &      56825.19    &         17920    &          0.17    &           3.5 $\pm$        0.1    \\ 
RM\,613    &    A    &      56829.21    &         17990    &          0.16    &           3.2 $\pm$        0.1    \\ 
RM\,613    &    A    &      56833.21    &         17910    &          0.16    &           3.3 $\pm$        0.1    \\ 
RM\,613    &    A    &      56837.19    &         17920    &          0.17    &           3.5 $\pm$        0.1    \\ 
RM\,613    &    A    &      57038.49    &         18000    &          0.14    &           2.9 $\pm$        0.1    \\ 
RM\,613    &    A    &      57050.29    &         17910    &          0.15    &           3.0 $\pm$        0.1    \\ 
RM\,613    &    A    &      57067.37    &         17930    &          0.16    &           3.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      57082.47    &         17870    &          0.16    &           3.3 $\pm$        0.1    \\ 
RM\,613    &    A    &      57097.48    &         17920    &          0.15    &           3.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      57106.47    &         17870    &          0.15    &           3.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      57127.22    &         17910    &          0.15    &           3.0 $\pm$        0.1    \\ 
RM\,613    &    A    &      57135.17    &         17950    &          0.15    &           3.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      57159.16    &         17900    &          0.16    &           3.3 $\pm$        0.1    \\ 
RM\,613    &    A    &      57166.16    &         17930    &          0.16    &           3.3 $\pm$        0.1    \\ 
RM\,613    &    A    &      57185.17    &         17940    &          0.14    &           2.8 $\pm$        0.1    \\ 
RM\,613    &    A    &      57195.60    &         17890    &          0.14    &           2.9 $\pm$        0.1    \\ 
RM\,613    &    A    &      57428.45    &         17930    &          0.18    &           3.7 $\pm$        0.1    \\ 
RM\,613    &    A    &      57435.40    &         17940    &          0.16    &           3.2 $\pm$        0.1    \\ 
RM\,613    &    A    &      57451.46    &         17840    &          0.17    &           3.4 $\pm$        0.1    \\ 
RM\,613    &    A    &      57463.40    &         17800    &          0.17    &           3.6 $\pm$        0.1    \\ 
RM\,613    &    A    &      57480.60    &         17850    &          0.15    &           3.2 $\pm$        0.1    \\ 
RM\,613    &    A    &      57490.23    &         17910    &          0.16    &           3.2 $\pm$        0.1    \\ 
RM\,613    &    A    &      57492.34    &         17890    &          0.17    &           3.5 $\pm$        0.1    \\ 
RM\,613    &    A    &      57510.32    &         17900    &          0.17    &           3.5 $\pm$        0.1    \\ 
RM\,613    &    A    &      57543.45    &         17850    &          0.19    &           3.9 $\pm$        0.1    \\ 
RM\,613    &    A    &      57550.16    &         17940    &          0.18    &           3.6 $\pm$        0.2    \\ 
RM\,613    &    A    &      57570.20    &         17900    &          0.17    &           3.5 $\pm$        0.1    \\ 
RM\,613    &    A    &      57576.16    &         17870    &          0.18    &           3.7 $\pm$        0.1    \\ 
RM\,613    &    A    &      57780.77    &         18000    &          0.15    &           3.0 $\pm$        0.1    \\ 
RM\,613    &    A    &      57789.44    &         17930    &          0.15    &           3.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      57805.35    &         18010    &          0.16    &           3.2 $\pm$        0.1    \\ 
RM\,613    &    A    &      57817.32    &         17940    &          0.15    &           3.0 $\pm$        0.1    \\ 
RM\,613    &    A    &      57831.77    &         17940    &          0.16    &           3.3 $\pm$        0.1    \\ 
RM\,613    &    A    &      57843.26    &         17930    &          0.15    &           3.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      57859.22    &         17940    &          0.15    &           3.1 $\pm$        0.1    \\ 
RM\,613    &    A    &      57874.21    &         17940    &          0.14    &           2.9 $\pm$        0.1    \\ 
RM\,613    &    A    &      57892.29    &         18030    &          0.15    &           3.0 $\pm$        0.1    \\ 
RM\,613    &    A    &      57901.21    &         17900    &          0.13    &           2.7 $\pm$        0.1    \\ 
RM\,613    &    A    &      57918.16    &         17960    &          0.14    &           2.8 $\pm$        0.1    \\ 
RM\,613    &    A    &      57933.42    &         17960    &          0.15    &           3.0 $\pm$        0.1    \\ 
RM\,631    &    A    &      56660.21    &          7330    &          0.46    &           7.0 $\pm$        0.1    \\ 
RM\,631    &    A    &      56664.51    &          7250    &          0.41    &           6.2 $\pm$        0.2    \\ 
RM\,631    &    A    &      56683.48    &          7310    &          0.46    &           6.9 $\pm$        0.1    \\ 
RM\,631    &    A    &      56686.47    &          7320    &          0.46    &           7.0 $\pm$        0.1    \\ 
RM\,631    &    A    &      56696.78    &          7300    &          0.46    &           6.9 $\pm$        0.1    \\ 
RM\,631    &    A    &      56715.39    &          7270    &          0.47    &           7.1 $\pm$        0.1    \\ 
RM\,631    &    A    &      56717.33    &          7310    &          0.50    &           7.5 $\pm$        0.1    \\ 
RM\,631    &    A    &      56720.45    &          7320    &          0.47    &           7.1 $\pm$        0.1    \\ 
RM\,631    &    A    &      56722.39    &          7250    &          0.48    &           7.3 $\pm$        0.1    \\ 
RM\,631    &    A    &      56726.46    &          7310    &          0.51    &           7.7 $\pm$        0.1    \\ 
RM\,631    &    A    &      56739.41    &          7280    &          0.48    &           7.3 $\pm$        0.1    \\ 
RM\,631    &    A    &      56745.28    &          7280    &          0.45    &           6.8 $\pm$        0.1    \\ 
RM\,631    &    A    &      56747.42    &          7270    &          0.48    &           7.2 $\pm$        0.1    \\ 
RM\,631    &    A    &      56749.37    &          7250    &          0.46    &           6.9 $\pm$        0.1    \\ 
RM\,631    &    A    &      56751.34    &          7300    &          0.50    &           7.5 $\pm$        0.1    \\ 
RM\,631    &    A    &      56755.34    &          7290    &          0.50    &           7.6 $\pm$        0.1    \\ 
RM\,631    &    A    &      56768.23    &          7300    &          0.48    &           7.3 $\pm$        0.1    \\ 
RM\,631    &    A    &      56772.23    &          7270    &          0.48    &           7.2 $\pm$        0.1    \\ 
RM\,631    &    A    &      56780.23    &          7320    &          0.45    &           6.8 $\pm$        0.1    \\ 
RM\,631    &    A    &      56782.25    &          7290    &          0.44    &           6.7 $\pm$        0.1    \\ 
RM\,631    &    A    &      56783.25    &          7300    &          0.43    &           6.5 $\pm$        0.1    \\ 
RM\,631    &    A    &      56795.18    &          7330    &          0.48    &           7.2 $\pm$        0.1    \\ 
RM\,631    &    A    &      56799.21    &          7280    &          0.49    &           7.4 $\pm$        0.1    \\ 
RM\,631    &    A    &      56804.19    &          7320    &          0.45    &           6.8 $\pm$        0.1    \\ 
RM\,631    &    A    &      56808.26    &          7290    &          0.50    &           7.5 $\pm$        0.1    \\ 
RM\,631    &    A    &      56813.23    &          7320    &          0.50    &           7.5 $\pm$        0.1    \\ 
RM\,631    &    A    &      56825.19    &          7280    &          0.41    &           6.3 $\pm$        0.1    \\ 
RM\,631    &    A    &      56829.21    &          7310    &          0.50    &           7.5 $\pm$        0.1    \\ 
RM\,631    &    A    &      56837.19    &          7310    &          0.46    &           7.0 $\pm$        0.1    \\ 
RM\,631    &    A    &      57159.16    &          7320    &          0.38    &           5.8 $\pm$        0.1    \\ 
RM\,631    &    A    &      57166.16    &          7300    &          0.40    &           6.1 $\pm$        0.1    \\ 
RM\,717    &    A    &      56660.21    &         15250    &          0.35    &          24.9 $\pm$        0.6    \\ 
RM\,717    &    A    &      56683.48    &         15070    &          0.29    &          21.0 $\pm$        0.6    \\ 
RM\,717    &    A    &      56686.47    &         14910    &          0.32    &          23.1 $\pm$        0.7    \\ 
RM\,717    &    A    &      56696.78    &         14910    &          0.25    &          17.8 $\pm$        0.5    \\ 
RM\,717    &    A    &      56715.39    &         14900    &          0.24    &          17.3 $\pm$        0.5    \\ 
RM\,717    &    A    &      56717.33    &         15160    &          0.33    &          23.6 $\pm$        0.7    \\ 
RM\,717    &    A    &      56720.45    &         14760    &          0.25    &          17.7 $\pm$        0.6    \\ 
RM\,717    &    A    &      56722.39    &         14730    &          0.27    &          19.6 $\pm$        0.6    \\ 
RM\,717    &    A    &      56726.46    &         15210    &          0.34    &          24.2 $\pm$        0.6    \\ 
RM\,717    &    A    &      56739.41    &         15060    &          0.30    &          21.3 $\pm$        0.8    \\ 
RM\,717    &    A    &      56745.28    &         15230    &          0.33    &          23.8 $\pm$        0.6    \\ 
RM\,717    &    A    &      56751.34    &         14960    &          0.30    &          21.7 $\pm$        0.6    \\ 
RM\,717    &    A    &      56755.34    &         14700    &          0.27    &          19.6 $\pm$        0.7    \\ 
RM\,717    &    A    &      56768.23    &         15070    &          0.31    &          22.4 $\pm$        0.5    \\ 
RM\,717    &    A    &      56772.23    &         15250    &          0.35    &          25.2 $\pm$        0.5    \\ 
RM\,717    &    A    &      56780.23    &         15090    &          0.36    &          26.2 $\pm$        0.6    \\ 
RM\,717    &    A    &      56782.25    &         15210    &          0.33    &          23.9 $\pm$        0.6    \\ 
RM\,717    &    A    &      56783.25    &         15470    &          0.34    &          24.6 $\pm$        0.7    \\ 
RM\,717    &    A    &      56795.18    &         15240    &          0.38    &          27.5 $\pm$        0.7    \\ 
RM\,717    &    A    &      56799.21    &         15180    &          0.38    &          27.4 $\pm$        0.5    \\ 
RM\,717    &    A    &      56804.19    &         14770    &          0.35    &          25.7 $\pm$        0.7    \\ 
RM\,717    &    A    &      56808.26    &         14930    &          0.38    &          27.1 $\pm$        0.7    \\ 
RM\,717    &    A    &      56813.23    &         15190    &          0.36    &          26.2 $\pm$        0.7    \\ 
RM\,717    &    A    &      56825.19    &         15210    &          0.20    &          14.3 $\pm$        0.6    \\ 
RM\,717    &    A    &      56829.21    &         14900    &          0.15    &          10.7 $\pm$        0.8    \\ 
RM\,717    &    A    &      56833.21    &         15050    &          0.19    &          13.3 $\pm$        0.7    \\ 
RM\,717    &    A    &      56837.19    &         14660    &          0.17    &          12.1 $\pm$        0.6    \\ 
RM\,722    &    A    &      56660.21    &          3990    &          0.64    &          13.5 $\pm$        0.2    \\ 
RM\,722    &    A    &      56683.48    &          4000    &          0.60    &          12.7 $\pm$        0.1    \\ 
RM\,722    &    A    &      56686.47    &          4010    &          0.62    &          13.0 $\pm$        0.1    \\ 
RM\,722    &    A    &      56696.78    &          4020    &          0.62    &          13.2 $\pm$        0.2    \\ 
RM\,722    &    A    &      56715.39    &          3980    &          0.59    &          12.4 $\pm$        0.1    \\ 
RM\,722    &    A    &      56717.33    &          3990    &          0.58    &          12.2 $\pm$        0.1    \\ 
RM\,722    &    A    &      56720.45    &          3970    &          0.60    &          12.7 $\pm$        0.1    \\ 
RM\,722    &    A    &      56722.39    &          3960    &          0.60    &          12.7 $\pm$        0.1    \\ 
RM\,722    &    A    &      56726.46    &          3960    &          0.62    &          13.0 $\pm$        0.1    \\ 
RM\,722    &    A    &      56739.41    &          3970    &          0.59    &          12.6 $\pm$        0.2    \\ 
RM\,722    &    A    &      56745.28    &          3960    &          0.58    &          12.2 $\pm$        0.2    \\ 
RM\,722    &    A    &      56747.42    &          3980    &          0.57    &          12.0 $\pm$        0.2    \\ 
RM\,722    &    A    &      56749.37    &          3980    &          0.60    &          12.6 $\pm$        0.1    \\ 
RM\,722    &    A    &      56751.34    &          3980    &          0.58    &          12.4 $\pm$        0.1    \\ 
RM\,722    &    A    &      56755.34    &          3920    &          0.58    &          12.1 $\pm$        0.2    \\ 
RM\,722    &    A    &      56768.23    &          3930    &          0.57    &          12.1 $\pm$        0.1    \\ 
RM\,722    &    A    &      56772.23    &          3920    &          0.56    &          11.9 $\pm$        0.1    \\ 
RM\,722    &    A    &      56780.23    &          3920    &          0.56    &          11.9 $\pm$        0.1    \\ 
RM\,722    &    A    &      56782.25    &          3920    &          0.57    &          12.0 $\pm$        0.1    \\ 
RM\,722    &    A    &      56783.25    &          3970    &          0.56    &          11.8 $\pm$        0.1    \\ 
RM\,722    &    A    &      56795.18    &          3930    &          0.58    &          12.2 $\pm$        0.1    \\ 
RM\,722    &    A    &      56799.21    &          3940    &          0.58    &          12.2 $\pm$        0.1    \\ 
RM\,722    &    A    &      56804.19    &          3950    &          0.56    &          11.8 $\pm$        0.1    \\ 
RM\,722    &    A    &      56808.26    &          3940    &          0.57    &          12.0 $\pm$        0.1    \\ 
RM\,722    &    A    &      56813.23    &          3910    &          0.57    &          12.0 $\pm$        0.1    \\ 
RM\,722    &    A    &      56825.19    &          3920    &          0.56    &          11.9 $\pm$        0.1    \\ 
RM\,722    &    A    &      56829.21    &          3920    &          0.56    &          11.9 $\pm$        0.1    \\ 
RM\,722    &    A    &      56833.21    &          3920    &          0.59    &          12.5 $\pm$        0.1    \\ 
RM\,722    &    A    &      56837.19    &          3910    &          0.57    &          12.0 $\pm$        0.1    \\ 
RM\,722    &    A    &      57067.37    &          3830    &          0.46    &           9.7 $\pm$        0.2    \\ 
RM\,722    &    A    &      57082.47    &          3810    &          0.49    &          10.3 $\pm$        0.2    \\ 
RM\,722    &    A    &      57106.47    &          3840    &          0.47    &          10.0 $\pm$        0.2    \\ 
RM\,722    &    A    &      57127.22    &          3790    &          0.47    &          10.0 $\pm$        0.2    \\ 
RM\,722    &    A    &      57135.17    &          3820    &          0.49    &          10.4 $\pm$        0.2    \\ 
RM\,722    &    A    &      57185.17    &          3760    &          0.50    &          10.5 $\pm$        0.1    \\ 
RM\,722    &    A    &      57195.60    &          3720    &          0.42    &           8.9 $\pm$        0.2    \\ 
RM\,722    &    A    &      57428.45    &          3790    &          0.47    &          10.0 $\pm$        0.2    \\ 
RM\,722    &    A    &      57435.40    &          3860    &          0.50    &          10.6 $\pm$        0.2    \\ 
RM\,722    &    A    &      57451.46    &          3780    &          0.48    &          10.2 $\pm$        0.2    \\ 
RM\,722    &    A    &      57463.40    &          3790    &          0.48    &          10.2 $\pm$        0.2    \\ 
RM\,722    &    A    &      57480.60    &          3740    &          0.44    &           9.4 $\pm$        0.2    \\ 
RM\,722    &    A    &      57492.34    &          3780    &          0.47    &          10.1 $\pm$        0.2    \\ 
RM\,722    &    A    &      57510.32    &          3800    &          0.49    &          10.4 $\pm$        0.2    \\ 
RM\,722    &    A    &      57518.31    &          3820    &          0.46    &           9.8 $\pm$        0.2    \\ 
RM\,722    &    A    &      57543.45    &          3870    &          0.48    &          10.2 $\pm$        0.2    \\ 
RM\,722    &    A    &      57570.20    &          3830    &          0.52    &          10.9 $\pm$        0.2    \\ 
RM\,722    &    A    &      57576.16    &          3910    &          0.51    &          10.6 $\pm$        0.2    \\ 
RM\,722    &    A    &      57780.77    &          3860    &          0.48    &          10.1 $\pm$        0.2    \\ 
RM\,722    &    A    &      57789.44    &          3790    &          0.48    &          10.2 $\pm$        0.2    \\ 
RM\,722    &    A    &      57805.35    &          3800    &          0.49    &          10.3 $\pm$        0.2    \\ 
RM\,722    &    A    &      57817.32    &          3800    &          0.44    &           9.4 $\pm$        0.2    \\ 
RM\,722    &    A    &      57831.77    &          3720    &          0.44    &           9.3 $\pm$        0.2    \\ 
RM\,722    &    A    &      57843.26    &          3830    &          0.46    &           9.7 $\pm$        0.2    \\ 
RM\,722    &    A    &      57859.22    &          3830    &          0.45    &           9.5 $\pm$        0.2    \\ 
RM\,722    &    A    &      57874.21    &          3830    &          0.45    &           9.6 $\pm$        0.2    \\ 
RM\,722    &    A    &      57892.29    &          3850    &          0.46    &           9.8 $\pm$        0.2    \\ 
RM\,722    &    A    &      57901.21    &          3810    &          0.46    &           9.7 $\pm$        0.2    \\ 
RM\,722    &    A    &      57918.16    &          3820    &          0.45    &           9.6 $\pm$        0.2    \\ 
RM\,722    &    A    &      57933.42    &          3790    &          0.41    &           8.8 $\pm$        0.2    \\ 
RM\,729    &    A    &      56660.21    &          6240    &          0.38    &          12.0 $\pm$        0.2    \\ 
RM\,729    &    A    &      56664.51    &          6310    &          0.39    &          12.2 $\pm$        0.3    \\ 
RM\,729    &    A    &      56683.48    &          6320    &          0.39    &          12.2 $\pm$        0.2    \\ 
RM\,729    &    A    &      56686.47    &          6280    &          0.40    &          12.7 $\pm$        0.2    \\ 
RM\,729    &    A    &      56696.78    &          6310    &          0.37    &          11.8 $\pm$        0.2    \\ 
RM\,729    &    A    &      56715.39    &          6340    &          0.39    &          12.3 $\pm$        0.2    \\ 
RM\,729    &    A    &      56717.33    &          6300    &          0.37    &          11.5 $\pm$        0.2    \\ 
RM\,729    &    A    &      56720.45    &          6290    &          0.39    &          12.3 $\pm$        0.3    \\ 
RM\,729    &    A    &      56722.39    &          6340    &          0.36    &          11.3 $\pm$        0.2    \\ 
RM\,729    &    A    &      56726.46    &          6380    &          0.35    &          10.9 $\pm$        0.2    \\ 
RM\,729    &    A    &      56739.41    &          6260    &          0.37    &          11.7 $\pm$        0.2    \\ 
RM\,729    &    A    &      56745.28    &          6270    &          0.37    &          11.6 $\pm$        0.2    \\ 
RM\,729    &    A    &      56747.42    &          6260    &          0.35    &          11.0 $\pm$        0.3    \\ 
RM\,729    &    A    &      56749.37    &          6330    &          0.40    &          12.7 $\pm$        0.2    \\ 
RM\,729    &    A    &      56751.34    &          6280    &          0.36    &          11.5 $\pm$        0.2    \\ 
RM\,729    &    A    &      56755.34    &          6280    &          0.38    &          12.0 $\pm$        0.3    \\ 
RM\,729    &    A    &      56768.23    &          6300    &          0.37    &          11.6 $\pm$        0.2    \\ 
RM\,729    &    A    &      56772.23    &          6250    &          0.35    &          11.2 $\pm$        0.2    \\ 
RM\,729    &    A    &      56780.23    &          6280    &          0.38    &          11.8 $\pm$        0.2    \\ 
RM\,729    &    A    &      56782.25    &          6280    &          0.38    &          11.9 $\pm$        0.2    \\ 
RM\,729    &    A    &      56783.25    &          6290    &          0.36    &          11.2 $\pm$        0.2    \\ 
RM\,729    &    A    &      56795.18    &          6310    &          0.33    &          10.5 $\pm$        0.2    \\ 
RM\,729    &    A    &      56799.21    &          6350    &          0.35    &          11.0 $\pm$        0.2    \\ 
RM\,729    &    A    &      56804.19    &          6320    &          0.36    &          11.3 $\pm$        0.2    \\ 
RM\,729    &    A    &      56808.26    &          6420    &          0.36    &          11.3 $\pm$        0.2    \\ 
RM\,729    &    A    &      56813.23    &          6330    &          0.37    &          11.5 $\pm$        0.2    \\ 
RM\,729    &    A    &      56825.19    &          6280    &          0.36    &          11.2 $\pm$        0.2    \\ 
RM\,729    &    A    &      56829.21    &          6310    &          0.38    &          11.9 $\pm$        0.2    \\ 
RM\,729    &    A    &      56833.21    &          6350    &          0.35    &          11.1 $\pm$        0.2    \\ 
RM\,729    &    A    &      56837.19    &          6280    &          0.37    &          11.7 $\pm$        0.2    \\ 
RM\,729    &    A    &      57038.49    &          6350    &          0.40    &          12.5 $\pm$        0.3    \\ 
RM\,729    &    A    &      57050.29    &          6390    &          0.41    &          12.9 $\pm$        0.3    \\ 
RM\,729    &    A    &      57067.37    &          6270    &          0.39    &          12.5 $\pm$        0.3    \\ 
RM\,729    &    A    &      57082.47    &          6310    &          0.38    &          11.9 $\pm$        0.3    \\ 
RM\,729    &    A    &      57106.47    &          6260    &          0.37    &          11.6 $\pm$        0.3    \\ 
RM\,729    &    A    &      57127.22    &          6270    &          0.37    &          11.7 $\pm$        0.3    \\ 
RM\,729    &    A    &      57135.17    &          6310    &          0.39    &          12.4 $\pm$        0.3    \\ 
RM\,729    &    A    &      57159.16    &          6270    &          0.33    &          10.3 $\pm$        0.3    \\ 
RM\,729    &    A    &      57166.16    &          6390    &          0.34    &          10.8 $\pm$        0.3    \\ 
RM\,729    &    A    &      57185.17    &          6370    &          0.36    &          11.3 $\pm$        0.2    \\ 
RM\,729    &    A    &      57195.60    &          6350    &          0.35    &          11.2 $\pm$        0.3    \\ 
RM\,729    &    A    &      57428.45    &          6480    &          0.41    &          12.9 $\pm$        0.3    \\ 
RM\,729    &    A    &      57435.40    &          6420    &          0.42    &          13.0 $\pm$        0.3    \\ 
RM\,729    &    A    &      57451.46    &          6430    &          0.42    &          13.1 $\pm$        0.4    \\ 
RM\,729    &    A    &      57463.40    &          6420    &          0.43    &          13.3 $\pm$        0.3    \\ 
RM\,729    &    A    &      57480.60    &          6470    &          0.39    &          12.3 $\pm$        0.3    \\ 
RM\,729    &    A    &      57492.34    &          6480    &          0.43    &          13.4 $\pm$        0.3    \\ 
RM\,729    &    A    &      57510.32    &          6470    &          0.47    &          14.7 $\pm$        0.3    \\ 
RM\,729    &    A    &      57518.31    &          6340    &          0.48    &          15.0 $\pm$        0.3    \\ 
RM\,729    &    A    &      57543.45    &          6460    &          0.43    &          13.5 $\pm$        0.4    \\ 
RM\,729    &    A    &      57570.20    &          6330    &          0.41    &          12.9 $\pm$        0.3    \\ 
RM\,729    &    A    &      57576.16    &          6340    &          0.47    &          14.7 $\pm$        0.3    \\ 
RM\,729    &    A    &      57780.77    &          6390    &          0.50    &          15.8 $\pm$        0.3    \\ 
RM\,729    &    A    &      57789.44    &          6360    &          0.47    &          14.8 $\pm$        0.3    \\ 
RM\,729    &    A    &      57805.35    &          6330    &          0.43    &          13.4 $\pm$        0.4    \\ 
RM\,729    &    A    &      57817.32    &          6350    &          0.46    &          14.4 $\pm$        0.3    \\ 
RM\,729    &    A    &      57831.77    &          6270    &          0.48    &          14.9 $\pm$        0.4    \\ 
RM\,729    &    A    &      57843.26    &          6370    &          0.49    &          15.5 $\pm$        0.4    \\ 
RM\,729    &    A    &      57874.21    &          6370    &          0.50    &          15.7 $\pm$        0.4    \\ 
RM\,729    &    A    &      57892.29    &          6400    &          0.49    &          15.4 $\pm$        0.3    \\ 
RM\,729    &    A    &      57901.21    &          6510    &          0.48    &          15.1 $\pm$        0.3    \\ 
RM\,729    &    A    &      57918.16    &          6460    &          0.52    &          16.4 $\pm$        0.4    \\ 
RM\,729    &    A    &      57933.42    &          6420    &          0.49    &          15.5 $\pm$        0.3    \\ 
RM\,730    &    A    &      56660.21    &         22100    &          0.39    &          23.6 $\pm$        0.1    \\ 
RM\,730    &    A    &      56664.51    &         22040    &          0.39    &          23.9 $\pm$        0.2    \\ 
RM\,730    &    A    &      56669.50    &         21990    &          0.40    &          24.2 $\pm$        0.3    \\ 
RM\,730    &    A    &      56683.48    &         22050    &          0.39    &          23.6 $\pm$        0.1    \\ 
RM\,730    &    A    &      56686.47    &         22040    &          0.39    &          24.0 $\pm$        0.1    \\ 
RM\,730    &    A    &      56696.78    &         22040    &          0.40    &          24.0 $\pm$        0.1    \\ 
RM\,730    &    A    &      56715.39    &         21980    &          0.40    &          24.3 $\pm$        0.1    \\ 
RM\,730    &    A    &      56717.33    &         22020    &          0.40    &          24.5 $\pm$        0.1    \\ 
RM\,730    &    A    &      56720.45    &         22060    &          0.40    &          24.1 $\pm$        0.1    \\ 
RM\,730    &    A    &      56722.39    &         22040    &          0.39    &          24.0 $\pm$        0.1    \\ 
RM\,730    &    A    &      56726.46    &         22040    &          0.40    &          24.2 $\pm$        0.1    \\ 
RM\,730    &    A    &      56739.41    &         21990    &          0.40    &          24.2 $\pm$        0.1    \\ 
RM\,730    &    A    &      56745.28    &         22010    &          0.41    &          24.7 $\pm$        0.1    \\ 
RM\,730    &    A    &      56747.42    &         22040    &          0.39    &          24.0 $\pm$        0.1    \\ 
RM\,730    &    A    &      56749.37    &         22020    &          0.40    &          24.2 $\pm$        0.1    \\ 
RM\,730    &    A    &      56751.34    &         22020    &          0.40    &          24.5 $\pm$        0.1    \\ 
RM\,730    &    A    &      56755.34    &         22060    &          0.39    &          23.5 $\pm$        0.1    \\ 
RM\,730    &    A    &      56768.23    &         22020    &          0.40    &          24.6 $\pm$        0.1    \\ 
RM\,730    &    A    &      56772.23    &         22040    &          0.40    &          24.1 $\pm$        0.1    \\ 
RM\,730    &    A    &      56780.23    &         22010    &          0.40    &          24.6 $\pm$        0.1    \\ 
RM\,730    &    A    &      56782.25    &         22030    &          0.40    &          24.2 $\pm$        0.1    \\ 
RM\,730    &    A    &      56783.25    &         22060    &          0.39    &          24.0 $\pm$        0.1    \\ 
RM\,730    &    A    &      56795.18    &         22060    &          0.41    &          24.8 $\pm$        0.1    \\ 
RM\,730    &    A    &      56799.21    &         22030    &          0.40    &          24.4 $\pm$        0.1    \\ 
RM\,730    &    A    &      56804.19    &         22050    &          0.41    &          24.8 $\pm$        0.1    \\ 
RM\,730    &    A    &      56808.26    &         22050    &          0.40    &          24.1 $\pm$        0.1    \\ 
RM\,730    &    A    &      56813.23    &         22020    &          0.40    &          24.3 $\pm$        0.1    \\ 
RM\,730    &    A    &      56825.19    &         22040    &          0.40    &          24.6 $\pm$        0.1    \\ 
RM\,730    &    A    &      56829.21    &         22040    &          0.40    &          24.6 $\pm$        0.1    \\ 
RM\,730    &    A    &      56833.21    &         22070    &          0.40    &          24.4 $\pm$        0.1    \\ 
RM\,730    &    A    &      56837.19    &         22080    &          0.40    &          24.4 $\pm$        0.1    \\ 
RM\,730    &    A    &      57038.49    &         22110    &          0.42    &          25.5 $\pm$        0.2    \\ 
RM\,730    &    A    &      57050.29    &         22070    &          0.42    &          25.3 $\pm$        0.1    \\ 
RM\,730    &    A    &      57067.37    &         22110    &          0.42    &          25.3 $\pm$        0.2    \\ 
RM\,730    &    A    &      57082.47    &         22100    &          0.41    &          25.0 $\pm$        0.1    \\ 
RM\,730    &    A    &      57097.48    &         22090    &          0.41    &          24.8 $\pm$        0.2    \\ 
RM\,730    &    A    &      57106.47    &         22070    &          0.40    &          24.3 $\pm$        0.1    \\ 
RM\,730    &    A    &      57127.22    &         22080    &          0.41    &          24.7 $\pm$        0.2    \\ 
RM\,730    &    A    &      57135.17    &         22070    &          0.42    &          25.3 $\pm$        0.2    \\ 
RM\,730    &    A    &      57185.17    &         22100    &          0.42    &          25.4 $\pm$        0.1    \\ 
RM\,730    &    A    &      57195.60    &         22070    &          0.41    &          25.1 $\pm$        0.2    \\ 
RM\,730    &    A    &      57428.45    &         22090    &          0.41    &          25.0 $\pm$        0.2    \\ 
RM\,730    &    A    &      57435.40    &         22130    &          0.41    &          24.7 $\pm$        0.2    \\ 
RM\,730    &    A    &      57451.46    &         22120    &          0.41    &          25.2 $\pm$        0.1    \\ 
RM\,730    &    A    &      57463.40    &         22110    &          0.41    &          24.7 $\pm$        0.2    \\ 
RM\,730    &    A    &      57480.60    &         22060    &          0.41    &          24.7 $\pm$        0.1    \\ 
RM\,730    &    A    &      57492.34    &         22050    &          0.40    &          24.5 $\pm$        0.2    \\ 
RM\,730    &    A    &      57510.32    &         22130    &          0.41    &          25.1 $\pm$        0.1    \\ 
RM\,730    &    A    &      57518.31    &         22110    &          0.40    &          24.2 $\pm$        0.1    \\ 
RM\,730    &    A    &      57543.45    &         22130    &          0.40    &          24.1 $\pm$        0.2    \\ 
RM\,730    &    A    &      57550.16    &         22050    &          0.42    &          25.5 $\pm$        0.4    \\ 
RM\,730    &    A    &      57570.20    &         22120    &          0.40    &          24.2 $\pm$        0.2    \\ 
RM\,730    &    A    &      57576.16    &         22120    &          0.42    &          25.3 $\pm$        0.2    \\ 
RM\,730    &    A    &      57780.77    &         21960    &          0.40    &          24.4 $\pm$        0.1    \\ 
RM\,730    &    A    &      57789.44    &         22000    &          0.40    &          24.2 $\pm$        0.2    \\ 
RM\,730    &    A    &      57805.35    &         22010    &          0.40    &          24.2 $\pm$        0.2    \\ 
RM\,730    &    A    &      57817.32    &         21970    &          0.40    &          24.1 $\pm$        0.1    \\ 
RM\,730    &    A    &      57831.77    &         21960    &          0.40    &          24.1 $\pm$        0.2    \\ 
RM\,730    &    A    &      57843.26    &         21970    &          0.40    &          24.3 $\pm$        0.1    \\ 
RM\,730    &    A    &      57859.22    &         22000    &          0.39    &          23.6 $\pm$        0.2    \\ 
RM\,730    &    A    &      57874.21    &         21910    &          0.39    &          23.5 $\pm$        0.1    \\ 
RM\,730    &    A    &      57892.29    &         21940    &          0.37    &          22.8 $\pm$        0.2    \\ 
RM\,730    &    A    &      57901.21    &         21870    &          0.37    &          22.7 $\pm$        0.2    \\ 
RM\,730    &    A    &      57918.16    &         21810    &          0.37    &          22.3 $\pm$        0.2    \\ 
RM\,730    &    A    &      57933.42    &         21790    &          0.36    &          21.9 $\pm$        0.2    \\ 
RM\,730    &    B    &      56660.21    &         12890    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      56664.51    &         12910    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      56669.50    &         12870    &          0.15    &           2.2 $\pm$        0.2    \\ 
RM\,730    &    B    &      56683.48    &         12910    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      56686.47    &         12870    &          0.16    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      56696.78    &         12900    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      56715.39    &         12910    &          0.16    &           2.4 $\pm$        0.1    \\ 
RM\,730    &    B    &      56717.33    &         12900    &          0.16    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      56720.45    &         12870    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      56722.39    &         12940    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      56726.46    &         12830    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      56739.41    &         12920    &          0.16    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      56745.28    &         12870    &          0.16    &           2.4 $\pm$        0.1    \\ 
RM\,730    &    B    &      56747.42    &         12890    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      56749.37    &         12850    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      56751.34    &         12930    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      56755.34    &         12890    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      56768.23    &         12910    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      56772.23    &         12900    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      56780.23    &         12890    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      56782.25    &         12840    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      56783.25    &         12890    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      56795.18    &         12940    &          0.16    &           2.4 $\pm$        0.1    \\ 
RM\,730    &    B    &      56799.21    &         12830    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      56804.19    &         12940    &          0.17    &           2.5 $\pm$        0.1    \\ 
RM\,730    &    B    &      56808.26    &         12910    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      56813.23    &         12920    &          0.16    &           2.4 $\pm$        0.1    \\ 
RM\,730    &    B    &      56825.19    &         12880    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      56829.21    &         12910    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      56833.21    &         12890    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      56837.19    &         12880    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57038.49    &         12890    &          0.16    &           2.4 $\pm$        0.1    \\ 
RM\,730    &    B    &      57050.29    &         12910    &          0.16    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      57067.37    &         12860    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57082.47    &         12910    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57097.48    &         12810    &          0.16    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      57106.47    &         12850    &          0.13    &           2.0 $\pm$        0.1    \\ 
RM\,730    &    B    &      57127.22    &         12860    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      57135.17    &         12900    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57185.17    &         12910    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57195.60    &         12890    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      57428.45    &         12830    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      57435.40    &         12940    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      57451.46    &         12910    &          0.16    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      57463.40    &         12890    &          0.13    &           2.0 $\pm$        0.1    \\ 
RM\,730    &    B    &      57480.60    &         12810    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57492.34    &         12910    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57510.32    &         12850    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57518.31    &         12890    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57543.45    &         12910    &          0.12    &           1.9 $\pm$        0.1    \\ 
RM\,730    &    B    &      57550.16    &         12960    &          0.18    &           2.7 $\pm$        0.2    \\ 
RM\,730    &    B    &      57570.20    &         12840    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      57576.16    &         12880    &          0.13    &           2.0 $\pm$        0.1    \\ 
RM\,730    &    B    &      57780.77    &         12900    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57789.44    &         12900    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      57805.35    &         12830    &          0.13    &           2.0 $\pm$        0.1    \\ 
RM\,730    &    B    &      57817.32    &         12860    &          0.16    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      57831.77    &         12850    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      57843.26    &         12900    &          0.15    &           2.3 $\pm$        0.1    \\ 
RM\,730    &    B    &      57859.22    &         12910    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      57874.21    &         12850    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      57892.29    &         12830    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      57901.21    &         12910    &          0.15    &           2.2 $\pm$        0.1    \\ 
RM\,730    &    B    &      57918.16    &         12860    &          0.14    &           2.1 $\pm$        0.1    \\ 
RM\,730    &    B    &      57933.42    &         12760    &          0.13    &           1.9 $\pm$        0.1    \\ 
RM\,743    &    A    &      56660.21    &          7710    &          0.30    &          10.1 $\pm$        0.6    \\ 
RM\,743    &    A    &      56683.48    &          7300    &          0.35    &          11.7 $\pm$        0.6    \\ 
RM\,743    &    A    &      56686.47    &          7380    &          0.31    &          10.2 $\pm$        0.6    \\ 
RM\,743    &    A    &      56696.78    &          7300    &          0.32    &          10.6 $\pm$        0.5    \\ 
RM\,743    &    A    &      56715.39    &          7180    &          0.28    &           9.3 $\pm$        0.5    \\ 
RM\,743    &    A    &      56717.33    &          7510    &          0.38    &          12.7 $\pm$        0.6    \\ 
RM\,743    &    A    &      56720.45    &          7350    &          0.32    &          10.4 $\pm$        0.4    \\ 
RM\,743    &    A    &      56722.39    &          7540    &          0.30    &          10.1 $\pm$        0.4    \\ 
RM\,743    &    A    &      56726.46    &          7360    &          0.32    &          10.7 $\pm$        0.4    \\ 
RM\,743    &    A    &      56739.41    &          7420    &          0.28    &           9.0 $\pm$        0.7    \\ 
RM\,743    &    A    &      56745.28    &          7390    &          0.31    &          10.5 $\pm$        0.6    \\ 
RM\,743    &    A    &      56747.42    &          7370    &          0.26    &           8.5 $\pm$        0.7    \\ 
RM\,743    &    A    &      56749.37    &          7630    &          0.28    &           9.4 $\pm$        0.6    \\ 
RM\,743    &    A    &      56751.34    &          7330    &          0.34    &          11.6 $\pm$        0.5    \\ 
RM\,743    &    A    &      56755.34    &          7220    &          0.27    &           8.9 $\pm$        0.6    \\ 
RM\,743    &    A    &      56768.23    &          7670    &          0.36    &          12.2 $\pm$        0.5    \\ 
RM\,743    &    A    &      56772.23    &          7490    &          0.32    &          10.7 $\pm$        0.4    \\ 
RM\,743    &    A    &      56780.23    &          7430    &          0.38    &          12.7 $\pm$        0.4    \\ 
RM\,743    &    A    &      56782.25    &          7230    &          0.30    &          10.0 $\pm$        0.4    \\ 
RM\,743    &    A    &      56783.25    &          7360    &          0.29    &           9.7 $\pm$        0.4    \\ 
RM\,743    &    A    &      56795.18    &          7410    &          0.27    &           9.4 $\pm$        0.5    \\ 
RM\,743    &    A    &      56799.21    &          7410    &          0.31    &          10.4 $\pm$        0.4    \\ 
RM\,743    &    A    &      56804.19    &          7370    &          0.29    &           9.7 $\pm$        0.5    \\ 
RM\,743    &    A    &      56808.26    &          7150    &          0.29    &           9.8 $\pm$        0.5    \\ 
RM\,743    &    A    &      56813.23    &          7460    &          0.32    &          10.6 $\pm$        0.5    \\ 
RM\,743    &    A    &      56825.19    &          7250    &          0.33    &          11.2 $\pm$        0.6    \\ 
RM\,743    &    A    &      56829.21    &          7380    &          0.31    &          10.3 $\pm$        0.7    \\ 
RM\,743    &    A    &      56833.21    &          7570    &          0.36    &          12.2 $\pm$        0.6    \\ 
RM\,743    &    A    &      56837.19    &          7390    &          0.35    &          11.7 $\pm$        0.6    \\ 
RM\,743    &    A    &      57050.29    &          7150    &          0.29    &           9.8 $\pm$        0.6    \\ 
RM\,743    &    A    &      57067.37    &          7610    &          0.33    &          11.2 $\pm$        0.7    \\ 
RM\,743    &    A    &      57082.47    &          7290    &          0.31    &          10.5 $\pm$        0.6    \\ 
RM\,743    &    A    &      57106.47    &          7390    &          0.31    &          10.4 $\pm$        0.5    \\ 
RM\,743    &    A    &      57127.22    &          7520    &          0.31    &          10.5 $\pm$        0.7    \\ 
RM\,743    &    A    &      57159.16    &          7570    &          0.36    &          12.1 $\pm$        0.6    \\ 
RM\,743    &    A    &      57428.45    &          7350    &          0.36    &          11.7 $\pm$        0.7    \\ 
RM\,743    &    A    &      57451.46    &          7720    &          0.31    &          10.4 $\pm$        0.6    \\ 
RM\,743    &    A    &      57463.40    &          7510    &          0.30    &           9.9 $\pm$        0.7    \\ 
RM\,743    &    A    &      57480.60    &          7370    &          0.28    &           9.4 $\pm$        0.7    \\ 
RM\,743    &    A    &      57492.34    &          7150    &          0.27    &           9.2 $\pm$        0.6    \\ 
RM\,743    &    A    &      57510.32    &          7490    &          0.31    &          10.3 $\pm$        0.6    \\ 
RM\,743    &    A    &      57518.31    &          7600    &          0.27    &           9.0 $\pm$        0.6    \\ 
RM\,743    &    A    &      57570.20    &          7450    &          0.28    &           9.4 $\pm$        0.6    \\ 
RM\,743    &    A    &      57576.16    &          7430    &          0.36    &          11.8 $\pm$        0.7    \\ 
RM\,743    &    A    &      57780.77    &          7340    &          0.28    &           9.5 $\pm$        0.8    \\ 
RM\,743    &    A    &      57789.44    &          7410    &          0.35    &          11.7 $\pm$        0.6    \\ 
RM\,743    &    A    &      57805.35    &          7070    &          0.38    &          13.0 $\pm$        0.7    \\ 
RM\,743    &    A    &      57817.32    &          7390    &          0.35    &          11.6 $\pm$        0.7    \\ 
RM\,743    &    A    &      57901.21    &          7580    &          0.33    &          11.1 $\pm$        0.7    \\ 
RM\,770    &    A    &      56660.21    &         18260    &          0.17    &           3.8 $\pm$        0.0    \\ 
RM\,770    &    A    &      56664.51    &         18240    &          0.17    &           3.6 $\pm$        0.1    \\ 
RM\,770    &    A    &      56669.50    &         18240    &          0.15    &           3.4 $\pm$        0.1    \\ 
RM\,770    &    A    &      56683.48    &         18260    &          0.15    &           3.4 $\pm$        0.0    \\ 
RM\,770    &    A    &      56686.47    &         18230    &          0.16    &           3.5 $\pm$        0.0    \\ 
RM\,770    &    A    &      56696.78    &         18270    &          0.15    &           3.3 $\pm$        0.0    \\ 
RM\,770    &    A    &      56713.43    &         18190    &          0.15    &           3.3 $\pm$        0.2    \\ 
RM\,770    &    A    &      56715.39    &         18290    &          0.14    &           3.1 $\pm$        0.0    \\ 
RM\,770    &    A    &      56717.33    &         18250    &          0.17    &           3.8 $\pm$        0.0    \\ 
RM\,770    &    A    &      56720.45    &         18270    &          0.15    &           3.4 $\pm$        0.0    \\ 
RM\,770    &    A    &      56722.39    &         18230    &          0.15    &           3.2 $\pm$        0.0    \\ 
RM\,770    &    A    &      56726.46    &         18280    &          0.15    &           3.4 $\pm$        0.0    \\ 
RM\,770    &    A    &      56739.41    &         18220    &          0.15    &           3.4 $\pm$        0.0    \\ 
RM\,770    &    A    &      56745.28    &         18240    &          0.16    &           3.6 $\pm$        0.0    \\ 
RM\,770    &    A    &      56747.42    &         18240    &          0.15    &           3.3 $\pm$        0.0    \\ 
RM\,770    &    A    &      56749.37    &         18210    &          0.15    &           3.4 $\pm$        0.0    \\ 
RM\,770    &    A    &      56751.34    &         18220    &          0.15    &           3.2 $\pm$        0.0    \\ 
RM\,770    &    A    &      56755.34    &         18250    &          0.15    &           3.3 $\pm$        0.0    \\ 
RM\,770    &    A    &      56768.23    &         18240    &          0.16    &           3.5 $\pm$        0.0    \\ 
RM\,770    &    A    &      56772.23    &         18220    &          0.14    &           3.1 $\pm$        0.0    \\ 
RM\,770    &    A    &      56780.23    &         18220    &          0.13    &           3.0 $\pm$        0.0    \\ 
RM\,770    &    A    &      56782.25    &         18230    &          0.13    &           3.0 $\pm$        0.0    \\ 
RM\,770    &    A    &      56783.25    &         18250    &          0.15    &           3.2 $\pm$        0.0    \\ 
RM\,770    &    A    &      56795.18    &         18230    &          0.14    &           3.0 $\pm$        0.0    \\ 
RM\,770    &    A    &      56799.21    &         18230    &          0.13    &           2.9 $\pm$        0.0    \\ 
RM\,770    &    A    &      56804.19    &         18260    &          0.14    &           3.1 $\pm$        0.1    \\ 
RM\,770    &    A    &      56808.26    &         18190    &          0.15    &           3.3 $\pm$        0.0    \\ 
RM\,770    &    A    &      56813.23    &         18210    &          0.14    &           3.0 $\pm$        0.0    \\ 
RM\,770    &    A    &      56825.19    &         18190    &          0.14    &           3.2 $\pm$        0.0    \\ 
RM\,770    &    A    &      56829.21    &         18180    &          0.16    &           3.5 $\pm$        0.0    \\ 
RM\,770    &    A    &      56833.21    &         18200    &          0.15    &           3.3 $\pm$        0.0    \\ 
RM\,770    &    A    &      56837.19    &         18210    &          0.15    &           3.3 $\pm$        0.0    \\ 
RM\,770    &    A    &      57038.49    &         18140    &          0.16    &           3.5 $\pm$        0.1    \\ 
RM\,770    &    A    &      57050.29    &         18190    &          0.15    &           3.3 $\pm$        0.1    \\ 
RM\,770    &    A    &      57067.37    &         18130    &          0.15    &           3.4 $\pm$        0.1    \\ 
RM\,770    &    A    &      57082.47    &         18150    &          0.16    &           3.6 $\pm$        0.1    \\ 
RM\,770    &    A    &      57097.48    &         18130    &          0.16    &           3.6 $\pm$        0.1    \\ 
RM\,770    &    A    &      57106.47    &         18110    &          0.17    &           3.7 $\pm$        0.1    \\ 
RM\,770    &    A    &      57127.22    &         18190    &          0.16    &           3.6 $\pm$        0.1    \\ 
RM\,770    &    A    &      57135.17    &         18200    &          0.15    &           3.3 $\pm$        0.1    \\ 
RM\,770    &    A    &      57159.16    &         18160    &          0.15    &           3.3 $\pm$        0.1    \\ 
RM\,770    &    A    &      57166.16    &         18180    &          0.15    &           3.3 $\pm$        0.1    \\ 
RM\,770    &    A    &      57185.17    &         18210    &          0.15    &           3.2 $\pm$        0.1    \\ 
RM\,770    &    A    &      57195.60    &         18190    &          0.14    &           3.1 $\pm$        0.0    \\ 
RM\,770    &    A    &      57428.45    &         18250    &          0.13    &           2.9 $\pm$        0.1    \\ 
RM\,770    &    A    &      57435.40    &         18250    &          0.13    &           2.9 $\pm$        0.1    \\ 
RM\,770    &    A    &      57451.46    &         18220    &          0.14    &           3.0 $\pm$        0.0    \\ 
RM\,770    &    A    &      57463.40    &         18280    &          0.14    &           3.0 $\pm$        0.1    \\ 
RM\,770    &    A    &      57480.60    &         18290    &          0.10    &           2.3 $\pm$        0.1    \\ 
RM\,770    &    A    &      57492.34    &         18260    &          0.12    &           2.7 $\pm$        0.1    \\ 
RM\,770    &    A    &      57510.32    &         18320    &          0.10    &           2.2 $\pm$        0.1    \\ 
RM\,770    &    A    &      57518.31    &         18310    &          0.13    &           2.8 $\pm$        0.1    \\ 
RM\,770    &    A    &      57543.45    &         18290    &          0.12    &           2.6 $\pm$        0.1    \\ 
RM\,770    &    A    &      57550.16    &         18210    &          0.12    &           2.7 $\pm$        0.1    \\ 
RM\,770    &    A    &      57570.20    &         18290    &          0.12    &           2.6 $\pm$        0.1    \\ 
RM\,770    &    A    &      57576.16    &         18380    &          0.12    &           2.7 $\pm$        0.1    \\ 
RM\,770    &    A    &      57780.77    &         18400    &          0.06    &           1.4 $\pm$        0.0    \\ 
RM\,770    &    A    &      57789.44    &         18420    &          0.06    &           1.4 $\pm$        0.1    \\ 
RM\,770    &    A    &      57805.35    &         18310    &          0.05    &           1.2 $\pm$        0.1    \\ 
RM\,770    &    A    &      57817.32    &         18460    &          0.05    &           1.2 $\pm$        0.1    \\ 
RM\,770    &    A    &      57831.77    &         18560    &          0.05    &           1.1 $\pm$        0.1    \\ 
RM\,770    &    A    &      57843.26    &         18300    &          0.05    &           1.1 $\pm$        0.1    \\ 
RM\,770    &    A    &      57859.22    &         18250    &          0.07    &           1.5 $\pm$        0.1    \\ 
RM\,770    &    A    &      57874.21    &         18410    &          0.05    &           1.1 $\pm$        0.1    \\ 
RM\,770    &    A    &      57892.29    &         18430    &          0.05    &           1.0 $\pm$        0.1    \\ 
RM\,770    &    A    &      57901.21    &         18530    &          0.05    &           1.1 $\pm$        0.1    \\ 
RM\,770    &    A    &      57918.16    &         18270    &          0.05    &           1.1 $\pm$        0.1    \\ 
RM\,770    &    A    &      57933.42    &         18350    &          0.06    &           1.2 $\pm$        0.0    \\ 
RM\,785    &    A    &      56660.21    &         19660    &          0.21    &          14.1 $\pm$        0.3    \\ 
RM\,785    &    A    &      56664.51    &         19750    &          0.21    &          14.3 $\pm$        0.4    \\ 
RM\,785    &    A    &      56669.50    &         19730    &          0.21    &          14.5 $\pm$        0.7    \\ 
RM\,785    &    A    &      56683.48    &         19670    &          0.21    &          14.3 $\pm$        0.2    \\ 
RM\,785    &    A    &      56686.47    &         19690    &          0.22    &          15.1 $\pm$        0.3    \\ 
RM\,785    &    A    &      56696.78    &         19620    &          0.21    &          14.0 $\pm$        0.3    \\ 
RM\,785    &    A    &      56715.39    &         19710    &          0.20    &          13.9 $\pm$        0.2    \\ 
RM\,785    &    A    &      56717.33    &         19840    &          0.21    &          14.4 $\pm$        0.2    \\ 
RM\,785    &    A    &      56720.45    &         19680    &          0.21    &          14.1 $\pm$        0.3    \\ 
RM\,785    &    A    &      56722.39    &         19810    &          0.20    &          13.3 $\pm$        0.2    \\ 
RM\,785    &    A    &      56726.46    &         19690    &          0.20    &          13.7 $\pm$        0.2    \\ 
RM\,785    &    A    &      56739.41    &         19690    &          0.19    &          13.2 $\pm$        0.2    \\ 
RM\,785    &    A    &      56745.28    &         19730    &          0.20    &          13.9 $\pm$        0.2    \\ 
RM\,785    &    A    &      56747.42    &         19600    &          0.21    &          14.2 $\pm$        0.3    \\ 
RM\,785    &    A    &      56749.37    &         19760    &          0.20    &          13.4 $\pm$        0.2    \\ 
RM\,785    &    A    &      56751.34    &         19680    &          0.22    &          15.0 $\pm$        0.2    \\ 
RM\,785    &    A    &      56755.34    &         19830    &          0.21    &          14.0 $\pm$        0.3    \\ 
RM\,785    &    A    &      56768.23    &         19650    &          0.21    &          14.2 $\pm$        0.2    \\ 
RM\,785    &    A    &      56772.23    &         19580    &          0.21    &          13.9 $\pm$        0.2    \\ 
RM\,785    &    A    &      56780.23    &         19810    &          0.22    &          14.6 $\pm$        0.2    \\ 
RM\,785    &    A    &      56782.25    &         19710    &          0.20    &          13.9 $\pm$        0.2    \\ 
RM\,785    &    A    &      56783.25    &         19660    &          0.21    &          14.1 $\pm$        0.2    \\ 
RM\,785    &    A    &      56795.18    &         19620    &          0.21    &          14.2 $\pm$        0.3    \\ 
RM\,785    &    A    &      56799.21    &         19630    &          0.20    &          13.9 $\pm$        0.2    \\ 
RM\,785    &    A    &      56804.19    &         19840    &          0.22    &          14.9 $\pm$        0.3    \\ 
RM\,785    &    A    &      56808.26    &         19640    &          0.20    &          13.7 $\pm$        0.3    \\ 
RM\,785    &    A    &      56813.23    &         19730    &          0.21    &          14.1 $\pm$        0.2    \\ 
RM\,785    &    A    &      56825.19    &         19880    &          0.20    &          13.4 $\pm$        0.2    \\ 
RM\,785    &    A    &      56829.21    &         19870    &          0.20    &          13.8 $\pm$        0.2    \\ 
RM\,785    &    A    &      56833.21    &         19740    &          0.21    &          14.5 $\pm$        0.2    \\ 
RM\,785    &    A    &      56837.19    &         19650    &          0.20    &          13.7 $\pm$        0.2    \\ 
RM\,785    &    A    &      57038.49    &         19950    &          0.21    &          14.4 $\pm$        0.4    \\ 
RM\,785    &    A    &      57050.29    &         19930    &          0.22    &          15.0 $\pm$        0.4    \\ 
RM\,785    &    A    &      57067.37    &         20000    &          0.19    &          12.9 $\pm$        0.3    \\ 
RM\,785    &    A    &      57082.47    &         19880    &          0.21    &          14.2 $\pm$        0.4    \\ 
RM\,785    &    A    &      57097.48    &         19840    &          0.23    &          15.8 $\pm$        0.6    \\ 
RM\,785    &    A    &      57106.47    &         19810    &          0.21    &          14.6 $\pm$        0.4    \\ 
RM\,785    &    A    &      57127.22    &         20020    &          0.22    &          14.8 $\pm$        0.3    \\ 
RM\,785    &    A    &      57135.17    &         19880    &          0.22    &          15.0 $\pm$        0.3    \\ 
RM\,785    &    A    &      57185.17    &         20170    &          0.19    &          13.2 $\pm$        0.3    \\ 
RM\,785    &    A    &      57195.60    &         20140    &          0.19    &          12.6 $\pm$        0.4    \\ 
RM\,785    &    A    &      57428.45    &         19930    &          0.23    &          15.6 $\pm$        0.3    \\ 
RM\,785    &    A    &      57435.40    &         19970    &          0.22    &          15.0 $\pm$        0.3    \\ 
RM\,785    &    A    &      57451.46    &         20020    &          0.22    &          15.2 $\pm$        0.3    \\ 
RM\,785    &    A    &      57463.40    &         20110    &          0.22    &          14.7 $\pm$        0.4    \\ 
RM\,785    &    A    &      57480.60    &         20150    &          0.20    &          13.4 $\pm$        0.3    \\ 
RM\,785    &    A    &      57490.23    &         19890    &          0.22    &          14.8 $\pm$        0.5    \\ 
RM\,785    &    A    &      57492.34    &         20070    &          0.20    &          13.6 $\pm$        0.3    \\ 
RM\,785    &    A    &      57510.32    &         20230    &          0.23    &          15.6 $\pm$        0.3    \\ 
RM\,785    &    A    &      57518.31    &         20020    &          0.21    &          14.3 $\pm$        0.3    \\ 
RM\,785    &    A    &      57543.45    &         20240    &          0.23    &          15.6 $\pm$        0.3    \\ 
RM\,785    &    A    &      57570.20    &         19950    &          0.21    &          14.3 $\pm$        0.3    \\ 
RM\,785    &    A    &      57576.16    &         20210    &          0.22    &          15.2 $\pm$        0.4    \\ 
RM\,785    &    A    &      57780.77    &         20240    &          0.19    &          12.7 $\pm$        0.3    \\ 
RM\,785    &    A    &      57789.44    &         20100    &          0.20    &          13.4 $\pm$        0.3    \\ 
RM\,785    &    A    &      57805.35    &         20110    &          0.20    &          13.6 $\pm$        0.3    \\ 
RM\,785    &    A    &      57817.32    &         19930    &          0.21    &          14.5 $\pm$        0.3    \\ 
RM\,785    &    A    &      57831.77    &         20210    &          0.21    &          14.4 $\pm$        0.3    \\ 
RM\,785    &    A    &      57843.26    &         20090    &          0.19    &          13.2 $\pm$        0.3    \\ 
RM\,785    &    A    &      57859.22    &         20030    &          0.20    &          13.7 $\pm$        0.4    \\ 
RM\,785    &    A    &      57874.21    &         20050    &          0.20    &          13.7 $\pm$        0.3    \\ 
RM\,785    &    A    &      57892.29    &         20100    &          0.21    &          14.0 $\pm$        0.4    \\ 
RM\,785    &    A    &      57901.21    &         20140    &          0.21    &          14.5 $\pm$        0.4    \\ 
RM\,785    &    A    &      57918.16    &         20080    &          0.21    &          14.1 $\pm$        0.4    \\ 
RM\,785    &    A    &      57933.42    &         19960    &          0.21    &          14.1 $\pm$        0.3    \\ 
RM\,786    &    A    &      56660.21    &         13030    &          0.15    &           2.5 $\pm$        0.1    \\ 
RM\,786    &    A    &      56664.51    &         13020    &          0.15    &           2.5 $\pm$        0.2    \\ 
RM\,786    &    A    &      56669.50    &         12960    &          0.14    &           2.2 $\pm$        0.2    \\ 
RM\,786    &    A    &      56683.48    &         13100    &          0.13    &           2.2 $\pm$        0.1    \\ 
RM\,786    &    A    &      56686.47    &         13090    &          0.09    &           1.6 $\pm$        0.1    \\ 
RM\,786    &    A    &      56696.78    &         13090    &          0.11    &           1.7 $\pm$        0.1    \\ 
RM\,786    &    A    &      56715.39    &         13070    &          0.12    &           2.0 $\pm$        0.1    \\ 
RM\,786    &    A    &      56717.33    &         13080    &          0.14    &           2.2 $\pm$        0.1    \\ 
RM\,786    &    A    &      56720.45    &         13120    &          0.12    &           2.0 $\pm$        0.1    \\ 
RM\,786    &    A    &      56722.39    &         13040    &          0.11    &           1.8 $\pm$        0.1    \\ 
RM\,786    &    A    &      56726.46    &         13100    &          0.12    &           2.0 $\pm$        0.1    \\ 
RM\,786    &    A    &      56739.41    &         13130    &          0.12    &           1.9 $\pm$        0.1    \\ 
RM\,786    &    A    &      56745.28    &         13040    &          0.13    &           2.1 $\pm$        0.1    \\ 
RM\,786    &    A    &      56747.42    &         13110    &          0.14    &           2.3 $\pm$        0.1    \\ 
RM\,786    &    A    &      56749.37    &         13050    &          0.15    &           2.5 $\pm$        0.1    \\ 
RM\,786    &    A    &      56751.34    &         13010    &          0.15    &           2.5 $\pm$        0.1    \\ 
RM\,786    &    A    &      56755.34    &         13010    &          0.14    &           2.3 $\pm$        0.1    \\ 
RM\,786    &    A    &      56768.23    &         13010    &          0.16    &           2.5 $\pm$        0.1    \\ 
RM\,786    &    A    &      56772.23    &         13090    &          0.18    &           2.9 $\pm$        0.1    \\ 
RM\,786    &    A    &      56780.23    &         13060    &          0.17    &           2.9 $\pm$        0.1    \\ 
RM\,786    &    A    &      56782.25    &         13020    &          0.15    &           2.5 $\pm$        0.1    \\ 
RM\,786    &    A    &      56783.25    &         13040    &          0.16    &           2.7 $\pm$        0.1    \\ 
RM\,786    &    A    &      56795.18    &         13070    &          0.16    &           2.5 $\pm$        0.1    \\ 
RM\,786    &    A    &      56799.21    &         13110    &          0.15    &           2.4 $\pm$        0.1    \\ 
RM\,786    &    A    &      56804.19    &         13070    &          0.16    &           2.7 $\pm$        0.1    \\ 
RM\,786    &    A    &      56808.26    &         13090    &          0.16    &           2.6 $\pm$        0.1    \\ 
RM\,786    &    A    &      56813.23    &         13090    &          0.18    &           3.0 $\pm$        0.1    \\ 
RM\,786    &    A    &      56825.19    &         13040    &          0.17    &           2.8 $\pm$        0.1    \\ 
RM\,786    &    A    &      56829.21    &         13100    &          0.19    &           3.1 $\pm$        0.1    \\ 
RM\,786    &    A    &      56833.21    &         13050    &          0.16    &           2.7 $\pm$        0.1    \\ 
RM\,786    &    A    &      56837.19    &         13070    &          0.17    &           2.8 $\pm$        0.1    \\ 
RM\,786    &    B    &      56660.21    &          3480    &          0.72    &          31.9 $\pm$        0.1    \\ 
RM\,786    &    B    &      56664.51    &          3480    &          0.76    &          33.6 $\pm$        0.2    \\ 
RM\,786    &    B    &      56669.50    &          3490    &          0.77    &          34.3 $\pm$        0.3    \\ 
RM\,786    &    B    &      56683.48    &          3380    &          0.73    &          32.2 $\pm$        0.1    \\ 
RM\,786    &    B    &      56686.47    &          3330    &          0.71    &          31.4 $\pm$        0.1    \\ 
RM\,786    &    B    &      56696.78    &          3370    &          0.74    &          32.8 $\pm$        0.1    \\ 
RM\,786    &    B    &      56715.39    &          3360    &          0.74    &          32.6 $\pm$        0.1    \\ 
RM\,786    &    B    &      56717.33    &          3420    &          0.75    &          33.3 $\pm$        0.1    \\ 
RM\,786    &    B    &      56720.45    &          3400    &          0.73    &          32.6 $\pm$        0.1    \\ 
RM\,786    &    B    &      56722.39    &          3380    &          0.73    &          32.3 $\pm$        0.1    \\ 
RM\,786    &    B    &      56726.46    &          3410    &          0.74    &          32.9 $\pm$        0.1    \\ 
RM\,786    &    B    &      56739.41    &          3390    &          0.73    &          32.4 $\pm$        0.1    \\ 
RM\,786    &    B    &      56745.28    &          3410    &          0.72    &          32.0 $\pm$        0.1    \\ 
RM\,786    &    B    &      56747.42    &          3410    &          0.75    &          33.3 $\pm$        0.1    \\ 
RM\,786    &    B    &      56749.37    &          3430    &          0.76    &          33.7 $\pm$        0.1    \\ 
RM\,786    &    B    &      56751.34    &          3450    &          0.73    &          32.1 $\pm$        0.1    \\ 
RM\,786    &    B    &      56755.34    &          3510    &          0.73    &          32.4 $\pm$        0.2    \\ 
RM\,786    &    B    &      56768.23    &          3480    &          0.74    &          32.8 $\pm$        0.1    \\ 
RM\,786    &    B    &      56772.23    &          3510    &          0.74    &          32.8 $\pm$        0.1    \\ 
RM\,786    &    B    &      56780.23    &          3490    &          0.76    &          33.5 $\pm$        0.1    \\ 
RM\,786    &    B    &      56782.25    &          3480    &          0.75    &          33.3 $\pm$        0.1    \\ 
RM\,786    &    B    &      56783.25    &          3490    &          0.75    &          33.3 $\pm$        0.1    \\ 
RM\,786    &    B    &      56795.18    &          3470    &          0.75    &          33.3 $\pm$        0.1    \\ 
RM\,786    &    B    &      56799.21    &          3470    &          0.75    &          33.0 $\pm$        0.1    \\ 
RM\,786    &    B    &      56804.19    &          3520    &          0.74    &          32.6 $\pm$        0.1    \\ 
RM\,786    &    B    &      56808.26    &          3520    &          0.76    &          33.7 $\pm$        0.1    \\ 
RM\,786    &    B    &      56813.23    &          3520    &          0.76    &          33.8 $\pm$        0.1    \\ 
RM\,786    &    B    &      56825.19    &          3530    &          0.77    &          34.0 $\pm$        0.1    \\ 
RM\,786    &    B    &      56829.21    &          3520    &          0.76    &          33.7 $\pm$        0.1    \\ 
RM\,786    &    B    &      56833.21    &          3510    &          0.76    &          33.7 $\pm$        0.1    \\ 
RM\,786    &    B    &      56837.19    &          3520    &          0.76    &          33.8 $\pm$        0.1    
\enddata 
\tablecomments{This table is available in its entirety in the online version of the article. A portion is shown here for guidance on formatting.} 
\label{Table:monster} 
\end{deluxetable}  

